Walk, Not Wait: Faster Sampling Over Online Social Networks

In this paper, we introduce a novel, general purpose, technique for faster sampling of nodes over an online social network. Specifically, unlike traditional random walk which wait for the convergence of sampling distribution to a predetermined target distribution - a waiting process that incurs a high query cost - we develop WALK-ESTIMATE, which starts with a much shorter random walk, and then proactively estimate the sampling probability for the node taken before using acceptance-rejection sampling to adjust the sampling probability to the predetermined target distribution. We present a novel backward random walk technique which provides provably unbiased estimations for the sampling probability, and demonstrate the superiority of WALK-ESTIMATE over traditional random walks through theoretical analysis and extensive experiments over real world online social networks.

==> pic/matlab_pic/goodplot.m <==
function goodplot( papersize, margin, fontsize )
%GOODPLOT Summary of this function goes here
%   Detailed explanation goes here
    if nargin == 0
        papersize = 5.5;
        margin = 0.2;
        fontsize = 18;
    elseif nargin == 1
        margin = 0.5;
        fontsize = 18;
    elseif nargin == 2
        fontsize = 18;
    end
    set(get(gca,'xlabel'),'FontSize', fontsize, 'FontWeight', 'Bold');
    set(get(gca,'ylabel'),'FontSize', fontsize, 'FontWeight', 'Bold');
    set(get(gca,'title'),'FontSize', fontsize, 'FontWeight', 'Bold');
    box off; 
    % axis square;
    set(gca,'defaultlinelinewidth',4)
    % set(gca,'LineWidth',2);
    set(gca,'FontSize',16);
    set(gca,'FontWeight','Bold');
    set(gcf,'color','w');
    set(gcf,'PaperUnits','inches');
    set(gcf,'PaperSize', [papersize*4/3 papersize]);
    set(gcf,'PaperPosition',[margin margin papersize*4/3-margin papersize-margin]);
    set(gcf,'PaperPositionMode','Manual');
end



==> pic/matlab_pic/pic.m <==
%% barabasi min max graph
goodplot();
x = 0:537;
max_prob = [1,0.25,0.252380952,0.18587963,0.163620664,0.163620664,0.139103296,0.139103296,0.133023876,0.133023876,0.109902175,0.109902175,0.113772115,0.113772115,0.092117115,0.092117115,0.101584874,0.101584874,0.081082739,0.081082739,0.093717131,0.093717131,0.074077226,0.074077226,0.088547352,0.088547352,0.074276755,0.074276755,0.085099928,0.085099928,0.07524504,0.07524504,0.082773185,0.082773185,0.075931507,0.075931507,0.081187407,0.081187407,0.076416506,0.076416506,0.080098051,0.080098051,0.076758767,0.076758767,0.07934489,0.07934489,0.077000319,0.077000319,0.078821428,0.078821428,0.077170923,0.077170923,0.078456034,0.078456034,0.077291547,0.077291547,0.078200063,0.078200063,0.077376933,0.077376933,0.078020211,0.078020211,0.077437447,0.077437447,0.077893526,0.077893526,0.077480381,0.077480381,0.077804104,0.077804104,0.077510872,0.077510872,0.077740872,0.077740872,0.077532547,0.077532547,0.077696092,0.077696092,0.077547967,0.077547967,0.077664339,0.077664339,0.077558944,0.077558944,0.0776418,0.0776418,0.077566763,0.077566763,0.077625786,0.077625786,0.077572335,0.077572335,0.077614399,0.077614399,0.077576308,0.077576308,0.077606296,0.077606296,0.077579141,0.077579141,0.077600528,0.077600528,0.077581163,0.077581163,0.077596419,0.077596419,0.077582606,0.077582606,0.077593491,0.077593491,0.077583635,0.077583635,0.077591403,0.077591403,0.07758437,0.07758437,0.077589915,0.077589915,0.077584895,0.077584895,0.077588853,0.077588853,0.07758527,0.07758527,0.077588096,0.077588096,0.077585538,0.077585538,0.077587556,0.077587556,0.077585729,0.077585729,0.07758717,0.07758717,0.077585865,0.077585865,0.077586894,0.077586894,0.077585963,0.077585963,0.077586698,0.077586698,0.077586033,0.077586033,0.077586558,0.077586558,0.077586082,0.077586082,0.077586457,0.077586457,0.077586118,0.077586118,0.077586386,0.077586386,0.077586143,0.077586143,0.077586335,0.077586335,0.077586161,0.077586161,0.077586298,0.077586298,0.077586174,0.077586174,0.077586272,0.077586272,0.077586184,0.077586184,0.077586253,0.077586253,0.07758619,0.07758619,0.07758624,0.07758624,0.077586195,0.077586195,0.077586231,0.077586231,0.077586198,0.077586198,0.077586224,0.077586224,0.077586201,0.077586201,0.077586219,0.077586219,0.077586203,0.077586203,0.077586216,0.077586216,0.077586204,0.077586204,0.077586213,0.077586213,0.077586205,0.077586205,0.077586211,0.077586211,0.077586205,0.077586205,0.07758621,0.07758621,0.077586206,0.077586206,0.077586209,0.077586209,0.077586206,0.077586206,0.077586209,0.077586209,0.077586206,0.077586206,0.077586208,0.077586208,0.077586206,0.077586206,0.077586208,0.077586208,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207,0.077586207];
min_prob = [0,0,0,0,0.0025,0.0025,0.003189825,0.003189825,0.006309513,0.006309513,0.006542123,0.006542123,0.009399583,0.009399583,0.00934656,0.00934656,0.01162163,0.01162163,0.011521837,0.011521837,0.013185456,0.013185456,0.013146936,0.013146936,0.014293085,0.014293085,0.014333278,0.014333278,0.015087714,0.015087714,0.015186266,0.015186266,0.015664323,0.015664323,0.015793475,0.015793475,0.016085955,0.016085955,0.016222966,0.016222966,0.016395515,0.016395515,0.016525565,0.016525565,0.016623085,0.016623085,0.016738288,0.016738288,0.016790293,0.016790293,0.01688767,0.01688767,0.016912954,0.016912954,0.016992542,0.016992542,0.017002743,0.017002743,0.017066182,0.017066182,0.017068316,0.017068316,0.01711792,0.01711792,0.017116091,0.017116091,0.017154299,0.017154299,0.017150822,0.017150822,0.017179901,0.017179901,0.017176018,0.017176018,0.017197936,0.017197936,0.017194263,0.017194263,0.017210653,0.017210653,0.017207453,0.017207453,0.017219628,0.017219628,0.017216974,0.017216974,0.01722597,0.01722597,0.017223838,0.017223838,0.017230454,0.017230454,0.017228781,0.017228781,0.017233628,0.017233628,0.017232337,0.017232337,0.017235876,0.017235876,0.017234893,0.017234893,0.01723747,0.01723747,0.017236728,0.017236728,0.017238601,0.017238601,0.017238046,0.017238046,0.017239403,0.017239403,0.017238991,0.017238991,0.017239973,0.017239973,0.017239669,0.017239669,0.017240379,0.017240379,0.017240155,0.017240155,0.017240667,0.017240667,0.017240503,0.017240503,0.017240872,0.017240872,0.017240752,0.017240752,0.017241018,0.017241018,0.017240931,0.017240931,0.017241122,0.017241122,0.017241058,0.017241058,0.017241196,0.017241196,0.01724115,0.01724115,0.017241248,0.017241248,0.017241215,0.017241215,0.017241286,0.017241286,0.017241262,0.017241262,0.017241313,0.017241313,0.017241295,0.017241295,0.017241332,0.017241332,0.017241319,0.017241319,0.017241345,0.017241345,0.017241336,0.017241336,0.017241355,0.017241355,0.017241349,0.017241349,0.017241362,0.017241362,0.017241357,0.017241357,0.017241367,0.017241367,0.017241364,0.017241364,0.01724137,0.01724137,0.017241368,0.017241368,0.017241373,0.017241373,0.017241371,0.017241371,0.017241375,0.017241375,0.017241374,0.017241374,0.017241376,0.017241376,0.017241375,0.017241375,0.017241377,0.017241377,0.017241376,0.017241376,0.017241378,0.017241378,0.017241377,0.017241377,0.017241378,0.017241378,0.017241378,0.017241378,0.017241378,0.017241378,0.017241378,0.017241378,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379,0.017241379];

semilogy(x, max_prob, 'LineWidth', 3);
hold all;
grid on;
semilogy(x, min_prob, '--', 'LineWidth', 3);
axis([0, 80, 0, 1.5]);
legend('Max Prob','Min Prob', 'Location', 'Best');
ylabel('Probability');
xlabel('Walk Length');
print -painters -dpdf -r150 barabasi_max_min.pdf;

%% cycle diameter steps
goodplot();
x = floor((11:10:51)/2);
srw_steps = [12876, 10545, 11433, 11544, 12099];
we_steps = [550, 5698, 9011, 9735, 10555];

plot(x, srw_steps, 'o-', 'LineWidth', 2, 'Color', [41, 128, 185]/256);
hold all;
grid on;
plot(x, we_steps, 's-', 'LineWidth', 2, 'Color', [39, 174, 96]/256);
legend('SRW','WE','Location', 'Best');
ylabel('Num of Steps');
xlabel('Graph Diameter');
print -painters -dpdf -r150 cycle_diameter_steps.pdf;

%% cycle diameter kl
goodplot();
x = floor((11:10:51)/2);
srw_kl = [0.159, 0.160, 0.725, 0.94, 1.21];
we_kl = [0.61, 1.01, 3.43, 2.76, 3.23];

plot(x, srw_kl, 'o-', 'LineWidth', 2);
hold all;
grid on;
plot(x, we_kl, 's-', 'LineWidth', 2);
legend('SRW','WE','Location', 'Best');
ylabel('Num of Steps');
xlabel('Graph Diameter');
print -painters -dpdf -r150 cycle_diameter_kl.pdf;


%% allCosts

goodplot();

x_cycle = [3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65,66,67,68,69,70,71,72,73,74,75,76,77,78,79,80,81,82,83,84,85,86,87,88,89,90,91,92,93,94,95,96,97,98,99,100,101,102,103,104,105,106,107,108,109,110,111,112,113,114,115,116,117,118,119,120,121,122,123,124,125,126,127,128,129,130,131,132];
cycle = [66.66666667,77.84866206,56.11428571,76.34883983,52.92968469,74.76225339,51.90128831,72.88807496,51.20113428,70.74469533,50.61161277,68.27565151,50.33987097,65.48010081,50.23853136,62.34413589,50.08301166,59.02360765,50.01545092,55.1658123,50.00290081,51.5372185,49.94461092,48.47196407,49.8608448,46.25523387,49.87609577,45.08429315,49.85677709,44.82248857,49.81486683,44.92919137,49.79708898,45.60563197,49.79599171,46.39365714,49.77613996,47.11285162,49.77107452,47.65597236,49.75140488,48.25261152,49.74414192,48.69800231,49.72538166,48.94211853,49.73680735,49.25513583,49.71761021,49.41201872,49.72463566,49.51167738,49.72134347,49.62632973,49.70982288,49.6998387,49.7052679,49.74176998,49.70634292,49.75466794,49.70021804,49.71167873,49.69933092,49.71550486,49.69230905,49.67583013,49.69005487,49.6748264,49.69183698,49.66989843,49.68818801,49.66093308,49.68829207,49.68056126,49.68370092,49.66293733,49.68260998,49.67159962,49.68452516,49.67488366,49.68223036,49.67358972,49.68278121,49.66816503,49.67960494,49.65927942,49.6791241,49.67021636,49.68098714,49.67653811,49.67947721,49.65772335,49.68021142,49.65720751,49.67793068,49.67282117,49.67777783,49.66547412,49.665474,49.665474,49.665474,49.665474,49.665474,49.665474,49.665474,49.665474,49.665474,49.665474,49.665474,49.665474,49.665474,49.665474,49.665474,49.665474,49.665474,49.665474,49.665474,49.665474,49.665474,49.665474,49.665474,49.665474,49.665474,49.665474,49.665474,49.665474,49.665474,49.665474,49.665474,49.665474];

x_barbell = [7,9,11,13,7,9,11,13,15,17,19,21,23,25,27,29,31,33,35,37,39,41,43,45,47,49,51,53,55,57,59,61,63,65,67,69,71,73,75,77,79,81,83,85,87,89,91,93,95,97,99,101,103,105,107,109,111,113,115,117,119,121,123,125,127];
barbell = [77.1019678,82.62948029,85.77872586,87.95017155,77.1019678,82.62948029,85.77872586,87.95017155,89.49393385,90.66282398,91.58532071,92.35188262,92.97102383,93.50507589,93.96086859,94.35499058,94.70465085,95.011991,95.28450635,95.5279714,95.74691797,95.94716468,96.12883928,96.29448358,96.44618425,96.58567251,96.715541,96.83562199,96.94701031,97.05063961,97.14804867,97.23838577,97.32367401,97.40372416,97.47951856,97.55043012,97.6178036,97.68147808,97.74175722,97.79924276,97.85348993,97.90535833,97.95471861,98.00175255,98.04685391,98.08969748,98.13086491,98.1702534,98.20815462,98.24431095,98.27916238,98.3126236,98.312624,98.312624,98.312624,98.312624,98.312624,98.312624,98.312624,98.312624,98.312624,98.312624,98.312624,98.312624,98.312624];

x_hc = [4,8,16,32,64,128,256,512,1024];
hc = [77.84866206,76.88948317,76.1145797,75.34012017,74.55079516,73.74435539,72.92031747,72.07854798,71.24515408];

x_tree = [7,15,31,63,127,255,511,1023,2047];
tree = [98.93466968,97.88615633,96.82614235,95.23316017,93.94702651,92.11150941,90.81756593,88.98131367,87.75273787];

x_barabasi = [10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65,66,67,68,69,70,71,72,64,65,66,67,68,69,70,71,72,73,74,75,76,77,78,79,80,81,82,83,84,85,86,87,88,89,90,91,92,93,94,95,96,97,98,99,100,101,102,103,104,105,106,107,108,109,110,111,112,113,114,115,116,117,118,119,120,121,122,123,124,125,126,127,128,129];
barabasi = [70.43287139,68.48609561,70.51610856,69.67152999,67.71043603,68.2695311,69.71225234,68.3436447,67.65224344,68.84087669,68.86113013,69.61611985,69.40407379,68.89492607,69.43934555,65.58844402,68.34662309,70.28936681,68.05889565,65.01990151,68.30141862,69.35494547,68.00045497,69.53686506,67.8160669,69.51983582,69.19949179,69.60074456,68.85906176,68.0578911,68.599434,71.24078504,69.13264582,68.8287245,71.88131254,69.33037122,69.21677101,68.20366917,70.00276956,71.76522478,72.16638796,67.53723694,67.55968398,69.75786367,68.39212416,69.36930686,66.78535701,67.75028845,67.52109239,67.44838054,70.00765129,67.81656663,67.44968645,68.19480857,68.34048076,69.91474339,69.69713897,67.33581631,68.08180066,70.66798318,68.70619235,68.26009135,69.07228107,68.34048076,69.91474339,69.69713897,67.33581631,68.08180066,70.66798318,68.70619235,68.26009135,69.07228107,70.64760522,67.2272575,67.58184371,69.68692797,69.23277987,68.88645476,68.26814939,67.64240662,68.25501529,69.12720323,69.28846372,69.97592253,70.6346288,67.86475027,67.70439248,70.29303777,67.77013831,69.07136247,68.73919713,68.47604245,68.24350428,69.53489096,69.13393726,67.9260631,68.38617189,69.28058847,67.80143863,70.39165948,69.40934677,66.85227066,67.45725482,71.93968018,69.887664,69.06954484,69.20486733,68.50107413,65.48196481,65.87421645,68.07900497,65.80904128,66.72471547,68.86447496,69.44739971,69.22169285,69.50838762,64.02694024,69.934671,67.82388344,69.35977266,66.05662722,69.95245247,64.91766107,65.17433026,68.23441027,68.99404222,68.82905495,68.97250887];

plot(x_barbell, barbell, 's-', 'LineWidth', 2);
hold all;
grid on;
plot(x_cycle, cycle, 'o-', 'LineWidth', 2);
plot(x_hc, hc, '<-', 'LineWidth', 2);
plot(x_tree, tree, 'v-', 'LineWidth', 2);
plot(x_barabasi, barabasi, '>-', 'LineWidth', 2);
legend('Barbell', 'Cycle', 'Hypercube','Tree','Barabasi','Location','NorthOutside', 'Orientation','horizontal');
ylabel('Query Cost Saving %');
xlabel('Number of Nodes');
axis([0 132 40 105]);
print -painters -dpdf -r150 allCosts.pdf;

%% G+ SRW RelativeError vs QueryCost
goodplot();

x_srw = [0.6037495,0.475802248,0.338446273,0.274397881,0.232959641,0.185760609,0.168835802,0.100631682,0.07553073,0.053477551,0.035252424];
srw = [3957,4249,5988,6546,7167,7400,7557,7597,7709,8008,8537];

x_crawl = [0.576462582,0.450856281,0.398681035,0.291623946,0.215990096,0.186549397,0.179483629];
crawl = [4539,6670,7490,8237,9132,10259,11132];

x_ws = [0.728599435,0.617367841,0.449812509,0.290887575,0.277151414,0.204596163,0.197988645,0.02756478];
ws = [1331,2822,3996,4954,5664,6305,6810,7229];

x_we = [0.560257937,0.431661742,0.407238275,0.381829456,0.296056096,0.285246409,0.283346847,0.125258451,0.121637115,0.074290664,0.030969674];
we = [2423,2700,2885,3814,4585,4603,5019,6112,6473,6803,7045];

plot(x_srw, srw, 's-', 'LineWidth', 2);
hold all;
grid on;
plot(x_crawl, crawl, 's-', 'LineWidth', 2);
plot(x_ws, ws, 'o-', 'LineWidth', 2);
plot(x_we, we, '<-', 'LineWidth', 2);
legend('SRW', 'WE-Crawl', 'WE-Weighted', 'WE','Location','NorthEast');
ylabel('Query Cost');
xlabel('Relative Error');
print -painters -dpdf -r150 Gplus-SRW-RelativeError-QueryCost.pdf;


%% G+ SRW RelativeError vs QueryCost WE-extended
goodplot();

x_none = [0.768927213,0.597271072,0.45322563,0.421182849,0.253587526,0.20260796,0.168219925];
none = [10922,12434,13757,14141,14518,14862,15595];

x_crawl = [0.576462582,0.450856281,0.398681035,0.291623946,0.215990096,0.186549397,0.179483629];
crawl = [4539,6670,7490,8237,9132,10259,11132];

x_ws = [0.728599435,0.617367841,0.449812509,0.290887575,0.277151414,0.204596163,0.197988645,0.02756478];
ws = [1331,2822,3996,4954,5664,6305,6810,7229];

x_we = [0.560257937,0.431661742,0.407238275,0.381829456,0.296056096,0.285246409,0.283346847,0.125258451,0.121637115,0.074290664,0.030969674];
we = [2423,2700,2885,3814,4585,4603,5019,6112,6473,6803,7045];

plot(x_none, none, 's-', 'LineWidth', 2, 'Color', [52, 73, 94]/256);
hold all;
grid on;
plot(x_crawl, crawl, 's-', 'LineWidth', 2, 'Color', [155, 89, 182]/256);
plot(x_ws, ws, 'o-', 'LineWidth', 2, 'Color', [52, 152, 219]/256);
plot(x_we, we, '<-', 'LineWidth', 2, 'Color', [39, 174, 96]/256);
legend('WE-None', 'WE-Crawl', 'WE-Weighted', 'WE','Location','NorthEast');
ylabel('Query Cost');
xlabel('Relative Error');
axis([0 0.9 0 23000]);
print -painters -dpdf -r150 Gplus-SRW-RelativeError-QueryCost-Extended.pdf;

%% G+ SRW RelativeError vs QueryCost WE
goodplot();

x_srw = [0.6037495,0.475802248,0.338446273,0.274397881,0.232959641,0.185760609,0.168835802,0.100631682,0.07553073,0.053477551,0.035252424];
srw = [3957,4249,5988,6546,7167,7400,7557,7597,7709,8008,8537];

x_we = [0.560257937,0.431661742,0.407238275,0.381829456,0.296056096,0.285246409,0.283346847,0.125258451,0.121637115,0.074290664,0.030969674];
we = [2423,2700,2885,3814,4585,4603,5019,6112,6473,6803,7045];

plot(x_srw, srw, 's-', 'LineWidth', 2, 'Color', [41, 128, 185]/256);
hold all;
grid on;
plot(x_we, we, '<-', 'LineWidth', 2, 'Color', [39, 174, 96]/256);
legend('SRW', 'WE','Location','NorthEast');
ylabel('Query Cost');
xlabel('Relative Error');
print -painters -dpdf -r150 Gplus-SRW-RelativeError-QueryCost-Single.pdf;

%% G+ SRW NumSamples vs QueryCost
goodplot();

x_srw = [5,6,9,24,36,45,50,59,92,89,117];
srw = [724,840,1030,2431,3296,3863,4201,4635,6148,6254,7041];

x_we = [5,6,9,24,36,45,50,59,92,89,117];
we = [2423,2700,2885,3814,4585,4603,5019,6112,6473,6803,7045];

plot(x_srw, srw, 's-', 'LineWidth', 2, 'Color', [41, 128, 185]/256);
hold all;
grid on;
plot(x_we, we, '<-', 'LineWidth', 2, 'Color', [39, 174, 96]/256);
legend('SRW','WE','Location','SouthEast');
ylabel('Query Cost');
xlabel('Number of Samples');
print -painters -dpdf -r150 Gplus-SRW-NumSamples-QueryCost.pdf;

%% G+ SRW NumSamples vs RelativeError
goodplot();

x_srw = 1:11;
srw = [0.871338405,0.279894394,0.338956762,0.167691521,0.343359152,0.373257618,0.46904822,0.172387546,0.217235723,0.229971043,0.223479213];

x_we = 1:11;
we = [0.560257937,0.431661742,0.407238275,0.381829456,0.296056096,0.285246409,0.283346847,0.125258451,0.121637115,0.074290664,0.030969674];

plot(x_srw, srw, 's-', 'LineWidth', 2, 'Color', [41, 128, 185]/256);
hold all;
grid on;
plot(x_we, we, '<-', 'LineWidth', 2, 'Color', [39, 174, 96]/256);
legend('SRW','WE','Location','NorthEast');
ylabel('Relative Error');
xlabel('Number of Samples');
print -painters -dpdf -r150 Gplus-SRW-NumSamples-RelativeError.pdf;

%% G+ MHRW RelativeError vs QueryCost
goodplot();

x_mhrw = [0.805250153,0.682835471,0.586823955,0.415987431,0.322155042,0.204102901,0.154878341];
mhrw = [1273,2135,5183,6208,7364,8575,9865];

x_crawl = [0.794032333,0.795325069,0.742029698,0.728178962,0.418136254,0.416999113,0.382195241,0.17110897];
crawl = [3739,5991,6094,7143,8170,9210,9634,10878];

x_ws = [0.795325069,0.487013624,0.480625084,0.467093604,0.423203256,0.29960817,0.143470438,0.111447049];
ws = [2745,2919,3056,4767,6186,7238,7834,8532];

x_we = [0.693999996,0.498799238,0.371775153,0.369255321,0.221164522,0.201217608,0.03228039,0.023139754];
we = [1329,1983,2909,4448,5177,6801,7216,8031];

plot(x_mhrw, mhrw, 's-', 'LineWidth', 2);
hold all;
grid on;
plot(x_crawl, crawl, 's-', 'LineWidth', 2);
plot(x_ws, ws, 'o-', 'LineWidth', 2);
plot(x_we, we, '<-', 'LineWidth', 2);
legend('MHRW', 'WE-Crawl', 'WE-Weighted', 'WE','Location','NorthEast');
ylabel('Query Cost');
xlabel('Relative Error');
print -painters -dpdf -r150 Gplus-MHRW-RelativeError-QueryCost.pdf;

%% G+ MHRW RelativeError vs QueryCost WE-Extended
goodplot();

x_none = [0.725585268,0.650459867,0.440814476,0.461915271,0.321849449,0.203552748,0.198992292,0.167204918];
none = [9853,10593,12829,13983,14109,14848,15177,15901];

x_crawl = [0.794032333,0.795325069,0.742029698,0.728178962,0.418136254,0.416999113,0.382195241,0.17110897];
crawl = [3739,5991,6094,7143,8170,9210,9634,10878];

x_ws = [0.795325069,0.487013624,0.480625084,0.467093604,0.423203256,0.29960817,0.143470438,0.111447049];
ws = [2745,2919,3056,4767,6186,7238,7834,8532];

x_we = [0.693999996,0.498799238,0.371775153,0.369255321,0.221164522,0.201217608,0.03228039,0.023139754];
we = [1329,1983,2909,4448,5177,6801,7216,8031];

plot(x_none, none, 's-', 'LineWidth', 2, 'Color', [52, 73, 94]/256);
hold all;
grid on;
plot(x_crawl, crawl, 's-', 'LineWidth', 2, 'Color', [155, 89, 182]/256);
plot(x_ws, ws, 'o-', 'LineWidth', 2, 'Color', [52, 152, 219]/256);
plot(x_we, we, '<-', 'LineWidth', 2, 'Color', [39, 174, 96]/256);
legend('WE-None', 'WE-Crawl', 'WE-Weighted', 'WE','Location','NorthEast');
ylabel('Query Cost');
xlabel('Relative Error');
axis([0 0.9 0 23000]);
print -painters -dpdf -r150 Gplus-MHRW-RelativeError-QueryCost-Extended.pdf;

%% G+ MHRW RelativeError vs QueryCost
goodplot();

x_mhrw = [0.805250153,0.682835471,0.586823955,0.415987431,0.322155042,0.204102901,0.154878341];
mhrw = [1273,2135,5183,6208,7364,8575,9865];

x_we = [0.693999996,0.498799238,0.371775153,0.369255321,0.221164522,0.201217608,0.03228039,0.023139754];
we = [1329,1983,2909,4448,5177,6801,7216,8031];

plot(x_mhrw, mhrw, 's-', 'LineWidth', 2, 'Color', [41, 128, 185]/256);
hold all;
grid on;
plot(x_we, we, '<-', 'LineWidth', 2, 'Color', [39, 174, 96]/256);
legend('MHRW', 'WE','Location','NorthEast');
ylabel('Query Cost');
xlabel('Relative Error');
print -painters -dpdf -r150 Gplus-MHRW-RelativeError-QueryCost-Single.pdf;

%% G+ MHRW NumSamples vs QueryCost
goodplot();

x_mhrw = [10,14,21,25,40,50,77,81];
mhrw = [1450,1948,2741,3174,4014,4627,7502,7637];

x_we = [10,14,21,25,40,50,77,81];
we = [1329,1983,2909,4448,5177,6801,7216,8031];
plot(x_mhrw, mhrw, 's-', 'LineWidth', 2, 'Color', [41, 128, 185]/256);
hold all;
grid on;
plot(x_we, we, '<-', 'LineWidth', 2, 'Color', [39, 174, 96]/256);
legend('MHRW','WE','Location','SouthEast');
ylabel('Query Cost');
xlabel('Number of Samples');
print -painters -dpdf -r150 Gplus-MHRW-NumSamples-QueryCost.pdf;

%% G+ MHRW NumSamples vs RelativeError
goodplot();

x_mhrw = [10,14,21,25,40,50,77,81];
mhrw = [0.485417102,0.682835471,0.225888628,0.195899049,0.128381712,0.10393701,0.11550242,0.167869477];

x_we = [10,14,21,25,40,50,77,81];
we = [0.693999996,0.498799238,0.371775153,0.369255321,0.221164522,0.201217608,0.03228039,0.023139754];

plot(x_mhrw, mhrw, 's-', 'LineWidth', 2, 'Color', [41, 128, 185]/256);
hold all;
grid on;
plot(x_we, we, '<-', 'LineWidth', 2, 'Color', [39, 174, 96]/256);
legend('MHRW','WE','Location','NorthEast');
ylabel('Relative Error');
xlabel('Number of Samples');
print -painters -dpdf -r150 Gplus-MHRW-NumSamples-RelativeError.pdf;


%% Visualize CostAR
goodplot();
x = [2,4,8,16,32,64,128,256];
x_cycle = [8,16,32,64,128,256];

cycle = [100000,63499.56725,611.8741368,173.5810251,157.6998335,259.3821094];
barbell = [100000,27.35047835,54.70958081,109.4193548,218.8387097,437.6774194,875.3548387,1750.709677];
hc = [100000,100000,62.33369903,58.06593364,67.2104362,88.20937589,138.4269772,257.4607856];
tree = [100000,7.236395436,12.35950811,24.67496797,52.22694071,112.8781341,241.2926331,494.4883225];
barabasi = [100000,7.365594155,14.914333,29.92491974,59.8708083,119.7419356,239.483871,478.9677419];

loglog(x, barbell, 's-', 'LineWidth', 2);
hold all;
% grid on;
loglog(x_cycle, cycle, 'o-', 'LineWidth', 2);
loglog(x, hc, '<-', 'LineWidth', 2);
loglog(x, tree, 'v-', 'LineWidth', 2);
loglog(x, barabasi, '>-', 'LineWidth', 2);
legend('Barbell', 'Cycle', 'Hypercube','Tree','Barabasi','Location','NorthOutside', 'Orientation','horizontal');
ylabel('Query Cost (c)');
xlabel('Walk Length');
axis([0 256 0 100000]);
print -painters -dpdf -r150 viz-costAR.pdf;

%% SampleVsError SRW

goodplot();

x = 1:117;

srw = [0.899035603,0.690946928,0.602670805,0.38660064,0.332833716,0.392668061,0.364850921,0.404119478,0.314275763,0.309210878,0.344506208,0.267501428,0.239098037,0.279859697,0.377508058,0.298275754,0.31335224,0.341891341,0.185045878,0.320451678,0.214696127,0.257877182,0.229523649,0.311425692,0.188086485,0.243583722,0.257900432,0.149560176,0.196185769,0.216413336,0.158547648,0.260814888,0.185704212,0.195737305,0.191736303,0.218775089,0.129116036,0.197491589,0.177311603,0.147953933,0.150294117,0.188986958,0.136402239,0.115846852,0.143753678,0.16976209,0.107792317,0.165077684,0.148282003,0.145335115,0.126447983,0.112102448,0.105025147,0.144196649,0.150685966,0.115045453,0.211722904,0.113178173,0.107853176,0.078196674,0.116112248,0.138166256,0.136986608,0.06933931,0.089626184,0.076240478,0.10512587,0.165205536,0.127600677,0.152494079,0.142759765,0.079853086,0.16005972,0.175605251,0.129036316,0.080453245,0.148751283,0.062086118,0.150607858,0.106191587,0.126802376,0.116579514,0.148331246,0.173112297,0.069525497,0.07185257,0.070092416,0.047529629,0.101590695,0.143552195,0.085071542,0.129410237,0.071600018,0.06144828,0.130695086,0.103137085,0.078152618,0.07636515,0.10671283,0.106069254,0.1406048,0.097624872,0.049910222,0.092326122,0.130849128,0.05265626,0.114695835,0.091669797,0.142536908,0.118897552,0.067567675,0.113286934,0.10716214,0.10716214,0.10716214,0.10716214,0.10716214];
we = [0.512466859,0.219478373,0.20310756,0.160842313,0.171279487,0.135161994,0.109621232,0.145002325,0.141252353,0.229349036,0.136518051,0.123723242,0.053172735,0.126325961,0.138107254,0.12752191,0.155157529,0.155219338,0.070676063,0.15366592,0.157356798,0.118411615,0.134177534,0.124368558,0.082486338,0.157367419,0.126572315,0.116098185,0.115157085,0.107874332,0.140302461,0.113530329,0.115345078,0.141159815,0.145723941,0.133494183,0.130688744,0.137613038,0.119378851,0.119685554,0.132158738,0.130632035,0.113503681,0.121183745,0.134017673,0.138595191,0.115147633,0.120957228,0.121271155,0.126421853,0.121216584,0.125732392,0.117821102,0.111021612,0.144088284,0.115062026,0.12154164,0.14295655,0.11741078,0.115525345,0.114572517,0.109226263,0.133631474,0.120024847,0.130252466,0.130031094,0.116153236,0.129465402,0.120610764,0.129108426,0.121879879,0.111705836,0.141116373,0.121894149,0.123897447,0.134095414,0.125778742,0.129342023,0.133886569,0.135036425,0.116539788,0.12597271,0.129145945,0.13000711,0.122651219,0.118839315,0.114829966,0.132336336,0.117936228,0.13277819,0.126061357,0.132076539,0.126439719,0.122049779,0.125990582,0.122587247,0.134417009,0.117358291,0.126399353,0.12062382,0.131257767,0.128623815,0.122340955,0.125734966,0.124277687,0.124241498,0.122945646,0.12627956,0.119560961,0.125377787,0.131519642,0.127011317,0.129638606,0.122916792,0.1292647,0.125431643,0.125258451];

plot(x, srw, 'LineWidth', 2.5, 'Color', [41, 128, 185]/256);
hold all;
grid on;
plot(x, we, 'LineWidth', 2.5, 'Color', [39, 174, 96]/256);
legend('SRW','WE','Location','NorthEast');
ylabel('Relative Error');
xlabel('Number of Samples');
print -painters -dpdf -r150 SRWvsWE-NumSamples-RelativeError.pdf;

%% SampleVsError MHRW

goodplot();

x = 1:81;

mhrw = [0.54786707,0.33079098,0.413772119,0.275879615,0.224968617,0.158042473,0.286810909,0.165592972,0.157362462,0.184354726,0.189968735,0.12460795,0.196250416,0.25300381,0.279934105,0.180322243,0.148810723,0.135623926,0.084490184,0.140518417,0.148364002,0.117233176,0.183305101,0.14883705,0.137662848,0.116737195,0.068499792,0.101621263,0.112388367,0.154887857,0.121615243,0.129960804,0.076797497,0.106247134,0.165724244,0.217983539,0.092187736,0.097438457,0.176659884,0.141272277,0.135868745,0.163774276,0.098520253,0.135328257,0.112843367,0.138344227,0.152158256,0.175070498,0.094301872,0.136685773,0.155932469,0.108105374,0.140908738,0.125477954,0.098336302,0.171449886,0.159735039,0.14173493,0.169886596,0.122852213,0.110536524,0.146321832,0.171578397,0.107134225,0.178957127,0.120099927,0.142616044,0.142986608,0.13151533,0.124713732,0.120580115,0.127344844,0.126779766,0.136591833,0.133661292,0.127428528,0.136746068,0.139403102,0.159598565,0.13652831,0.125005669];
we = [0.39845106,0.15430737,0.129316595,0.089979063,0.085653956,0.12982809,0.06072189,0.144381907,0.057187873,0.151511909,0.158648075,0.01359867,0.106737615,0.102902383,0.141273682,0.099835006,0.149708521,0.138146822,0.12199101,0.071774005,0.103503942,0.123825324,0.0766202,0.085573366,0.144979285,0.11596374,0.105667552,0.064880548,0.134433596,0.137806222,0.114401893,0.094582518,0.102248454,0.078029602,0.14250331,0.091737575,0.100254614,0.106099606,0.101106595,0.113707374,0.102848543,0.094438075,0.082157256,0.125692334,0.094921928,0.100268956,0.097075961,0.102330774,0.08559919,0.108110965,0.134687642,0.094296346,0.102836686,0.109684836,0.110938894,0.080441423,0.092791972,0.117919117,0.129856316,0.08460896,0.118053175,0.099244681,0.094413152,0.093727734,0.126562391,0.132009243,0.120098323,0.105104025,0.113011335,0.113721776,0.10010224,0.118660945,0.100772764,0.096988409,0.101000709,0.1100903,0.107599918,0.115847075,0.107367483,0.120380599,0.104123375];

plot(x, mhrw, 'LineWidth', 2.5, 'Color', [41, 128, 185]/256);
hold all;
grid on;
plot(x, we, 'LineWidth', 2.5, 'Color', [39, 174, 96]/256);
legend('MHRW','WE','Location','NorthEast');
ylabel('Relative Error');
xlabel('Number of Samples');
axis([0 83 0 0.7]);
print -painters -dpdf -r150 MHRWvsWE-NumSamples-RelativeError.pdf;


%% Google+ Description Length SRW
goodplot();
x = 1:117;
srw = [0.260496808,0.191372789,0.1358025,0.046009044,0.205197593,0.206959578,0.111793037,0.227459593,0.156584884,0.153557885,0.178065491,0.159182682,0.243919554,0.157682091,0.115742981,0.189085597,0.116508368,0.132639963,0.247014414,0.170635584,0.182078803,0.197287144,0.206930113,0.144781845,0.154452431,0.187150281,0.150259811,0.17554397,0.146925905,0.163045495,0.139693732,0.152490529,0.133091754,0.174271172,0.156287993,0.167201972,0.141480413,0.162267939,0.172293309,0.141461182,0.157157888,0.164168519,0.108159196,0.154870132,0.193902819,0.171307377,0.152009299,0.141647545,0.177348829,0.168927814,0.143137459,0.154543137,0.139510595,0.176162493,0.194256037,0.13706106,0.1768917,0.159685105,0.149126505,0.148543005,0.134713758,0.177797199,0.131542756,0.153634125,0.144393479,0.14529011,0.162303075,0.159680981,0.170924337,0.139152207,0.158672031,0.147266696,0.169204087,0.152909504,0.151741685,0.155687247,0.153880006,0.157696985,0.160284995,0.153303752,0.165369709,0.146298375,0.165702353,0.143934737,0.153820987,0.149387749,0.153983192,0.166698841,0.159209333,0.161916018,0.16822719,0.146291907,0.171435691,0.160055024,0.154221304,0.163757066,0.176952739,0.153615972,0.171658274,0.164129794,0.147974017,0.1584452,0.151066894,0.160290439,0.156675243,0.157347814,0.144555422,0.162646413,0.164998973,0.160507251,0.151517499,0.160005587,0.159887356,0.159806867,0.158348833,0.15821289,0.159365137];
we = [0.196252132,0.218210913,0.133322818,0.128140774,0.115125126,0.100253258,0.145956804,0.129052843,0.212684403,0.153339621,0.096793454,0.089988045,0.15591607,0.12063436,0.131568723,0.137003142,0.105846184,0.140697834,0.102750089,0.162036787,0.15509367,0.118895861,0.084129143,0.102211227,0.083642457,0.122097056,0.141328107,0.178509516,0.126321807,0.119411836,0.140200467,0.145383063,0.094413039,0.126383456,0.074409134,0.16400995,0.129023659,0.089724907,0.113937874,0.138710121,0.10752017,0.100081425,0.139132593,0.13397968,0.134852031,0.092920724,0.083734564,0.145386112,0.110555773,0.119952414,0.114742938,0.123093423,0.111449099,0.132105967,0.111116252,0.09730901,0.131988625,0.119593604,0.142883205,0.16884217,0.11994997,0.092432369,0.091170156,0.08844888,0.110888489,0.124376542,0.141710762,0.143687931,0.121045029,0.114432005,0.126664988,0.14666692,0.131502,0.167144378,0.12168682,0.117898524,0.114496966,0.097255127,0.112752127,0.118489264,0.146178051,0.099075361,0.105479079,0.100326762,0.151351251,0.092149905,0.089504138,0.130081602,0.132200746,0.155490074,0.104384019,0.127127499,0.117695051,0.131230446,0.11107145,0.162017228,0.149072356,0.127207129,0.119103844,0.138258315,0.139135154,0.138492252,0.121696252,0.141558766,0.1080848,0.124074891,0.122272067,0.092129806,0.14075172,0.134224256,0.088414941,0.144882379,0.138770389,0.138735543,0.136680865,0.121559253,0.143664223];

plot(x, srw, 'LineWidth', 2.5,  'Color', [41, 128, 185]/256);
hold all;
grid on;
plot(x, we, 'LineWidth', 2.5, 'Color', [39, 174, 96]/256);
legend('SRW','WE','Location','NorthEast');
ylabel('Relative Error');
xlabel('Number of Samples');
axis([0 120 0 0.7]);
print -painters -dpdf -r150 DL-Gplus-SRWvsWE-NumSamples-RelativeError.pdf;

%% Google+ Description Length MHRW

goodplot();

x = 1:80;

mhrw = [0.272695164,0.157624004,0.147187632,0.159860369,0.13558564,0.175650463,0.181497929,0.133328944,0.196884639,0.173400544,0.142135788,0.1597926,0.15840595,0.15524242,0.141983,0.13541283,0.156834698,0.128709382,0.159314653,0.159250451,0.188545868,0.140915952,0.167082149,0.130685967,0.172505998,0.141734863,0.157066795,0.13235598,0.147178285,0.164156901,0.157925683,0.135692376,0.145980118,0.161809714,0.166255793,0.152134743,0.154470014,0.152402251,0.139013691,0.123570259,0.152893422,0.159250451,0.154475126,0.161135652,0.157145105,0.166887683,0.154829628,0.141478124,0.14938389,0.151297123,0.152959926,0.145722787,0.156496231,0.147669543,0.145906189,0.164550927,0.168944934,0.138625414,0.153675044,0.157149623,0.162949953,0.151078864,0.146568033,0.147166454,0.146270149,0.152756983,0.156537682,0.141993365,0.14833086,0.142590982,0.145935344,0.161170563,0.150455381,0.158316343,0.151210379,0.160502388,0.157639846,0.174858091,0.143258766,0.162879462];
we = [0.227967858,0.007584222,0.169415748,0.166569465,0.068576003,0.082400807,0.157101217,0.096225611,0.126947397,0.15851855,0.028062675,0.105171072,0.069952228,0.136886798,0.087117505,0.08524709,0.10694103,0.07824433,0.081159571,0.085165768,0.081045434,0.038560654,0.085194054,0.105306609,0.088874068,0.081650139,0.087430747,0.087222062,0.107498574,0.118074222,0.095858348,0.098665282,0.093022002,0.095699407,0.108214852,0.115471906,0.08928024,0.092287896,0.083214031,0.108952562,0.081746261,0.088829147,0.091573214,0.105910366,0.087406651,0.085123339,0.105257585,0.097343793,0.083645537,0.09687619,0.086626381,0.098790393,0.090210824,0.095954536,0.094392161,0.108075442,0.110150284,0.088317711,0.088810113,0.080584607,0.092359465,0.093287512,0.098084408,0.09182912,0.089544665,0.103298193,0.088603155,0.081707175,0.079088983,0.095691207,0.098699644,0.096609633,0.092660794,0.086313073,0.097223165,0.09620421,0.097492972,0.085257516,0.102051999,0.0920985];

plot(x, mhrw, 'LineWidth', 2.5, 'Color', [41, 128, 185]/256);
hold all;
grid on;
plot(x, we, 'LineWidth', 2.5, 'Color', [39, 174, 96]/256);
legend('MHRW','WE','Location','NorthEast');
ylabel('Relative Error');
xlabel('Number of Samples');
axis([0 83 0 0.7]);
print -painters -dpdf -r150 DL-Gplus-MHRWvsWE-NumSamples-RelativeError.pdf;




%% DL G+ SRW RelativeError vs QueryCost WE-Extended
goodplot();

x_none = [0.753778483,0.557319474,0.509481305,0.431287905,0.23618697,0.164777736,0.11295305];
none = [10922,12434,13757,14141,14518,14862,15595];

x_crawl = [0.665185217,0.621479498,0.47779253,0.346956825,0.288007118,0.249043015,0.170699782];
crawl = [4539,6670,7490,8237,9132,10259,11132];

x_ws = [0.68611935,0.510142258,0.476553464,0.431927755,0.338751752,0.21841635,0.181310071,0.086142001];
ws = [1331,2822,3996,4954,5664,6305,6810,7229];

x_we = [0.565075124,0.486392293,0.298401304,0.198691803,0.170215188,0.15289193,0.127905979,0.109598623,0.072724358,0.033167323];
we = [2700,2885,3814,4585,4603,5019,6112,6473,6803,7045];

plot(x_none, none, 's-', 'LineWidth', 2, 'Color', [52, 73, 94]/256);
hold all;
grid on;
plot(x_crawl, crawl, 's-', 'LineWidth', 2, 'Color', [155, 89, 182]/256);
plot(x_ws, ws, 'o-', 'LineWidth', 2, 'Color', [52, 152, 219]/256);
plot(x_we, we, '<-', 'LineWidth', 2, 'Color', [39, 174, 96]/256);
legend('WE-None', 'WE-Crawl', 'WE-Weighted', 'WE','Location','NorthEast');
ylabel('Query Cost');
xlabel('Relative Error');
axis([0 0.9 0 23000]);
print -painters -dpdf -r150 DL-Gplus-SRW-RelativeError-QueryCost-Extended.pdf;

%% DL G+ SRW RelativeError vs QueryCost
goodplot();

x_srw = [0.460693943,0.375092011,0.295576611,0.214254236,0.1919715,0.158205133,0.164870243,0.128732142];
srw = [3762,4037,4664,5564,6153,6927,7593,9061];

x_we = [0.565075124,0.486392293,0.298401304,0.198691803,0.170215188,0.15289193,0.127905979,0.109598623,0.072724358,0.033167323];
we = [2700,2885,3814,4585,4603,5019,6112,6473,6803,7045];

plot(x_srw, srw, 's-', 'LineWidth', 2, 'Color', [41, 128, 185]/256);
hold all;
grid on;
plot(x_we, we, '<-', 'LineWidth', 2, 'Color', [39, 174, 96]/256);
legend('SRW', 'WE','Location','NorthEast');
ylabel('Query Cost');
xlabel('Relative Error');
print -painters -dpdf -r150 DL-Gplus-SRW-RelativeError-QueryCost-Single.pdf;

%% DL G+ MHRW RelativeError vs QueryCost WE-Extended
goodplot();

x_none = [0.783148668,0.621318602,0.629017394,0.588063064,0.49465898,0.474319845,0.348737848,0.240389447];
none = [9853,10593,12829,13983,14109,14848,15177,15901];

x_crawl = [0.641226949,0.534078832,0.512726285,0.453543618,0.443815193,0.316717787,0.279879343,0.198556968];
crawl = [3739,5991,6094,7143,8170,9210,9634,10878];

x_ws = [0.474359014,0.364343725,0.310705326,0.293786578,0.272888788,0.254991611,0.176669241,0.147741317];
ws = [2745,2919,3056,4767,6186,7238,7834,8532];

x_we = [0.428950298,0.265014717,0.188210252,0.180514912,0.167556951,0.124572267,0.105816621,0.094155587];
we = [1329,1983,2909,4448,5177,6801,7216,8031];

plot(x_none, none, 's-', 'LineWidth', 2, 'Color', [52, 73, 94]/256);
hold all;
grid on;
plot(x_crawl, crawl, 's-', 'LineWidth', 2, 'Color', [155, 89, 182]/256);
plot(x_ws, ws, 'o-', 'LineWidth', 2, 'Color', [52, 152, 219]/256);
plot(x_we, we, '<-', 'LineWidth', 2, 'Color', [39, 174, 96]/256);
legend('WE-None', 'WE-Crawl', 'WE-Weighted', 'WE','Location','NorthEast');
ylabel('Query Cost');
xlabel('Relative Error');
axis([0 0.9 0 23000]);
print -painters -dpdf -r150 DL-Gplus-MHRW-RelativeError-QueryCost-Extended.pdf;

%% DL G+ MHRW RelativeError vs QueryCost
goodplot();

x_mhrw = [0.459736626,0.312775477,0.246943078,0.227011124,0.152949299,0.125325833,0.077521465];
mhrw = [1273,2135,5183,6208,7364,8575,9865];

x_we = [0.428950298,0.265014717,0.188210252,0.180514912,0.167556951,0.124572267,0.105816621,0.094155587];
we = [1329,1983,2909,4448,5177,6801,7216,8031];

plot(x_mhrw, mhrw, 's-', 'LineWidth', 2, 'Color', [41, 128, 185]/256);
hold all;
grid on;
plot(x_we, we, '<-', 'LineWidth', 2, 'Color', [39, 174, 96]/256);
legend('MHRW', 'WE','Location','NorthEast');
ylabel('Query Cost');
xlabel('Relative Error');
print -painters -dpdf -r150 DL-Gplus-MHRW-RelativeError-QueryCost-Single.pdf;


%% SRWvsWE 10000-15000-20000 NumsamplesVsError

goodplot();
x = 3:196;

srw_10000 = [0.153243288,0.189844922,0.182991496,0.169918292,0.194025584,0.219984992,0.144461119,0.208704352,0.231161035,0.197515424,0.210913149,0.185735725,0.168384192,0.230427714,0.17511697,0.182146629,0.177904742,0.212406203,0.200790872,0.171221975,0.207603802,0.171210605,0.214807404,0.18774772,0.191188187,0.21553634,0.183453796,0.185059196,0.185076409,0.2137006,0.190292116,0.188859135,0.18236261,0.20807626,0.189189189,0.197862089,0.209886995,0.200975488,0.196647104,0.17568308,0.179264051,0.19039065,0.201334,0.188659547,0.174118974,0.18678089,0.189451869,0.20014007,0.187436856,0.201023589,0.185536164,0.178051989,0.187557415,0.187915386,0.169005555,0.191785548,0.185524966,0.206770052,0.202420883,0.182413788,0.187990821,0.198145948,0.180128526,0.179119863,0.199555001,0.188138187,0.182620296,0.186693347,0.18635374,0.178158524,0.189485154,0.197436556,0.192556278,0.181090545,0.192843175,0.198291453,0.187644455,0.191658329,0.18821139,0.182579094,0.181168898,0.194466281,0.202259954,0.193294322,0.192952798,0.187741598,0.194361226,0.181179479,0.187428879,0.182536921,0.181214263,0.194182197,0.187456886,0.198661831,0.18964637,0.189625425,0.183733281,0.175447724,0.185642326,0.179040501,0.187749214,0.183668757,0.195064199,0.185687183,0.175138971,0.189261297,0.184931915,0.180699441,0.183645877,0.185003216,0.203415867,0.189366613,0.193762098,0.187326422,0.198180287,0.185677585,0.193201643,0.18935301,0.187792243,0.176735909,0.179711807,0.186988656,0.204138069,0.194764049,0.192422983,0.198466421,0.189199251,0.183668757,0.186394724,0.187912138,0.18280945,0.20272823,0.179033961,0.185026337,0.196934234,0.182149046,0.198836828,0.189173158,0.178355135,0.197119687,0.185592796,0.188531766,0.187386797,0.192013815,0.191643441,0.188303611,0.19066916,0.184518926,0.186818575,0.200093468,0.193472553,0.180713733,0.188775033,0.18972948,0.196133098,0.186947904,0.19026809,0.184548524,0.19017894,0.198691939,0.187882285,0.187904928,0.188679188,0.179710337,0.186563342,0.182239929,0.193034387,0.18586352,0.192280351,0.186570029,0.194770796,0.191963798,0.19297363,0.197934194,0.187616407,0.182849852,0.190444384,0.190856539,0.1874943,0.192585304,0.191907429,0.186598734,0.188377973,0.187152716,0.190541795,0.18531074,0.192935092,0.195050157,0.190878162,0.194055361,0.188863862,0.186350907,0.19054399, 0.188982246];
we_10000 = [0.063865266,0.047023512,0.096548274,0.013006503,0.013792611,0.04989995,0.032182758,0.045022511,0.031879576,0.020343505,0.031053989,0.008361324,0.017175254,0.065782891,0.074949239,0.090656439,0.05084121,0.070035018,0.007122609,0.005730138,0.045609761,0.008462565,0.026513257,0.030322854,0.000796695,0.066962052,0.022925256,0.019343005,0.038261066,0.030515258,0.030575894,0.011093782,0.05181162,0.049135679,0.012938902,0.032753219,0.004861405,0.004502251,0.013067509,0.026346507,0.035168747,0.042453045,0.037741093,0.055201514,0.008227518,0.010338503,0.032557095,0.002101051,0.004894604,0.011524993,0.029382616,0.021621922,0.024694165,0.013185164,0.041538313,0.044953511,0.007554625,0.016258129,0.013621565,0.021155739,0.05163693,0.01331916,0.008427291,0.000560887,0.04193888,0.015434188,0.003849751,0.009218895,0.00585504,0.008462565,0.005187525,0.048632424,0.011839253,0.034583081,0.01375363,0.032118623,0.007465758,0.000937969,0.002291269,0.000378238,0.020932153,0.001393554,0.005208487,0.005735426,0.015450254,0.024205284,0.016856743,0.023067089,0.004337334,0.001294125,0.030246306,0.025353102,0.00855691,0.010390612,0.013702728,0.023675103,0.009292525,0.024112056,0.005690964,0.00092203,0.021238775,0.005791357,0.005407466,0.007579261,0.020491554,0.009597391,0.020785622,0.012779117,0.027090122,0.017830344,0.004086114,0.00243104,0.00089175,0.013955253,0.013925766,0.010462859,0.008361324,0.009087877,0.013101592,0.001016902,0.016483852,0.00506705,0.012066033,0.01495192,0.003730212,0.009919022,0.003610332,0.008735137,0.009550577,0.016985766,0.002884901,0.016777045,0.000944917,0.015250272,0.000558673,0.018552755,0.007482158,0.022940041,0.012740413,0.010082506,0.002564219,0.010922128,0.00115575,0.015850391,0.015609846,0.0227073,0.002152083,0.0010005,0.007815166,0.006983755,0.008576184,0.00910845,0.014216786,0.011563474,0.004833627,0.01158174,0.001387486,0.002469985,0.002954894,0.017978125,0.017318475,0.001659366,0.002440614,0.000560521,0.017964072,0.000798018,0.010475652,0.015978578,0.013664727,0.00765499,0.009955845,0.009096502,0.013821196,0.001006185,0.004287454,0.004462906,0.006257319,0.011394586,0.009841938,0.011687162,0.00815435,0.02056463,0.000608412,0.010101825,0.010558755,0.010691516,0.01312561,0.007161475,0.006812307,0.008108221,0.013952572,0.011356194,0.012070138,0.006880992];

srw_15000 = [0.12720907,0.155051684,0.099449817,0.151517172,0.136712237,0.136426428,0.15921974,0.117594754,0.105501834,0.116250872,0.143714572,0.097468387,0.082265517,0.100033344,0.112454151,0.110997784,0.120706902,0.119232727,0.116805602,0.136474063,0.107793507,0.098569088,0.155468489,0.123107703,0.112357965,0.120521655,0.092340304,0.123259477,0.108802934,0.115866579,0.109265589,0.129800843,0.124767079,0.141599581,0.123013227,0.123870119,0.149032134,0.112319491,0.140288429,0.114363324,0.125589482,0.113146243,0.132665434,0.146871179,0.136538266,0.144246664,0.108994665,0.132241359,0.134431477,0.136790695,0.120360633,0.118328751,0.115445889,0.122816696,0.128227266,0.118706235,0.125277391,0.122249789,0.118406135,0.143157009,0.12146522,0.114752537,0.113907761,0.121322492,0.125314499,0.145670447,0.126973697,0.128115169,0.132267899,0.129554922,0.130599089,0.133026077,0.136144481,0.13123041,0.130065285,0.125734552,0.120886449,0.13610444,0.127096532,0.129672854,0.128624176,0.136519402,0.146203496,0.104901634,0.11436758,0.134861046,0.129959987,0.119403097,0.12900967,0.124730221,0.11105151,0.13711022,0.139532326,0.141492778,0.132356619,0.1211916,0.11751196,0.136085766,0.125148383,0.13150258,0.129347037,0.130146942,0.128988509,0.120402039,0.136646178,0.124839121,0.132571968,0.119623973,0.111440177,0.120220254,0.135488615,0.123539705,0.123453432,0.136294707,0.122112543,0.130949633,0.130778056,0.137485604,0.130451817,0.124782641,0.12615134,0.133613644,0.122755972,0.123139713,0.126565998,0.134727324,0.129514526,0.134820134,0.129471362,0.128358308,0.115705235,0.12622754,0.130493747,0.120314179,0.125855677,0.117085257,0.132899372,0.13081099,0.132024961,0.130107199,0.131238582,0.123267196,0.135906413,0.133145531,0.126517058,0.122374125,0.118550778,0.113489731,0.132330777,0.122674446,0.120154086,0.12438133,0.131398778,0.120435844,0.13096032,0.118801809,0.135230731,0.115000598,0.128734578,0.123117644,0.126072888,0.120307996,0.128392391,0.125071994,0.129474885,0.124630366,0.123564998,0.128691812,0.126002785,0.136829235,0.114571136,0.118989567,0.124915202,0.126331634,0.122656416,0.115773054,0.120605745,0.119974815,0.127103479,0.126476781,0.122152439,0.122920755,0.126322905,0.124497355,0.124756639,0.1301646,0.124777408,0.130911362,0.124881978,0.119544211,0.124906219,0.12629944,0.133185289,0.117121092];
we_15000 = [0.084973303,0.180708661,0.034583872,0.104604052,0.159033816,0.136907663,0.011454471,0.012403952,0.15635242,0.07965963,0.209884014,0.021270465,0.159994474,0.116530156,0.041319444,0.142860345,0.05443891,0.125550617,0.055057168,0.114573932,0.089824909,0.05324477,0.040867679,0.081188262,0.02712244,0.102798774,0.110520399,0.120832528,0.054871614,0.095234729,0.046600142,0.084807629,0.071521648,0.0540242,0.083975904,0.093016154,0.05111603,0.110424381,0.071454091,0.094720442,0.051621791,0.071293873,0.097164713,0.046893181,0.062860665,0.116149978,0.059600309,0.073379351,0.070306924,0.0792337,0.053667106,0.077972194,0.066311111,0.099853304,0.08228774,0.07339173,0.090682217,0.045565207,0.090149037,0.053917502,0.087165994,0.116648936,0.087887547,0.065218579,0.07965963,0.08668235,0.104065833,0.060776624,0.064607739,0.046848574,0.089802407,0.042658475,0.100004957,0.07344835,0.082722911,0.048268192,0.065946685,0.098229268,0.100575701,0.104604052,0.07717039,0.077422846,0.07967856,0.088055147,0.056678138,0.05881422,0.091718375,0.086196232,0.093527803,0.083294631,0.095655627,0.05820955,0.073191716,0.07716592,0.073407528,0.053939098,0.066021037,0.106147312,0.081129797,0.108241406,0.076328706,0.085048387,0.054522095,0.101647775,0.067815455,0.083347682,0.062742396,0.046821661,0.083382594,0.062863985,0.046086767,0.084872349,0.081643888,0.084799874,0.072276419,0.087503487,0.096543497,0.081949371,0.071023615,0.09100448,0.078999676,0.079629467,0.088884985,0.095069085,0.060074062,0.092343873,0.07789852,0.104083904,0.066223626,0.075528362,0.078292135,0.070410327,0.081942762,0.087338356,0.086637627,0.09318593,0.088394477,0.088211032,0.071700232,0.077869542,0.086677384,0.077543688,0.083282538,0.075388877,0.072540662,0.067492373,0.07788625,0.070814762,0.071147939,0.079522754,0.07411256,0.088566243,0.094084761,0.067063793,0.08267148,0.070547844,0.064370992,0.089610968,0.069770034,0.088909938,0.084048464,0.074485108,0.095891266,0.06183211,0.082624391,0.077894714,0.086875485,0.088379234,0.069599606,0.089155782,0.075280114,0.075077446,0.075076486,0.083733416,0.090601787,0.079797394,0.081246076,0.081537222,0.094425691,0.081883863,0.089489705,0.088922619,0.071528991,0.084110049,0.079183958,0.071982491,0.079882399,0.076288131,0.081736291,0.081332767,0.082793636,0.08126582,0.076730607,0.078866536];

srw_20000 = [0.006251563,0.045094607,0.051012753,0.117379345,0.170959407,0.160218626,0.152288072,0.185129616,0.141085271,0.212075746,0.2008002,0.135168407,0.21201729,0.183262482,0.129782446,0.143550594,0.065655303,0.087350785,0.102725681,0.157741816,0.11705199,0.101384042,0.18592148,0.170392598,0.142824168,0.212395692,0.170435466,0.08246027,0.155288822,0.104389,0.102150538,0.16042647,0.163408499,0.136526989,0.159123114,0.134053784,0.122122636,0.146325043,0.121005251,0.138540733,0.141737815,0.148554581,0.168428471,0.136450779,0.112038879,0.125589908,0.153017421,0.122392843,0.151267817,0.133685382,0.14524785,0.111117402,0.096866809,0.161790448,0.119351266,0.122482375,0.14761449,0.136648569,0.127298491,0.11194192,0.125587849,0.120288009,0.130407602,0.136707254,0.113445028,0.150444327,0.146168895,0.18343354,0.114807273,0.128260938,0.161290323,0.148965324,0.119239269,0.143705926,0.119779945,0.125612572,0.126063567,0.103889897,0.137709427,0.119619411,0.139797144,0.146509519,0.151692685,0.096632982,0.144739673,0.13048377,0.117824911,0.123882094,0.126226001,0.136839155,0.117083619,0.133084346,0.140763914,0.11342046,0.121321997,0.132948186,0.120616889,0.146028931,0.113168292,0.114323135,0.151042663,0.139008053,0.147007906,0.137203348,0.14431438,0.144739456,0.136172932,0.129874212,0.1293096,0.131728878,0.146420534,0.145078305,0.104583163,0.126016287,0.128747704,0.13193683,0.137750539,0.13803661,0.138526298,0.110529699,0.134152391,0.136458911,0.146738297,0.129350338,0.140308887,0.128246629,0.14552857,0.154044325,0.138576952,0.127201648,0.153151924,0.137453536,0.131021561,0.129663897,0.14217525,0.127862258,0.147018639,0.126400305,0.137277176,0.105677129,0.121787489,0.127844898,0.132470618,0.147938709,0.147718436,0.128945502,0.133648277,0.139744668,0.133823456,0.109631713,0.123379529,0.151081888,0.137108953,0.134357783,0.126198216,0.140090755,0.129225344,0.105782735,0.13727807,0.143251651,0.133814318,0.142601601,0.130605822,0.130455341,0.11257935,0.132465751,0.14908489,0.128095633,0.143044585,0.139784946,0.121815338,0.133783446,0.119354551,0.131988711,0.121337152,0.143718133,0.130170183,0.144439741,0.152715957,0.116768142,0.139867384,0.127743685,0.150249519,0.136654434,0.125625492,0.125423067,0.123855432,0.142759235,0.136526237,0.150798171,0.12013941,0.12712375,0.118790007,0.138871897];
we_20000 = [0.257814454,0.11527882,0.092273068,0.041260315,0.053930149,0.033829886,0.024756189,0.20585702,0.100275069,0.032940053,0.037259315,0.0514167,0.06941021,0.007085105,0.005063766,0.035641263,0.021977717,0.000276385,0.011002751,0.078102859,0.03253086,0.006925644,0.05005418,0.000750188,0.040337007,0.00117622,0.021898332,0.00818308,0.004251063,0.024756189,0.012753188,0.018239408,0.062765691,0.031900832,0.040815759,0.015794489,0.002118951,0.033604555,0.01687922,0.032209272,0.013229498,0.014172148,0.026051968,0.018754689,0.059438773,0.013764079,0.065162124,0.002607795,0.018554639,0.003290038,0.002846866,0.005628766,0.002713641,0.005114915,0.035794663,0.054649627,0.03415509,0.009837205,0.027006752,0.017303506,0.021626374,0.014515534,0.013503376,0.016177121,0.008282374,0.00846107,0.022991042,0.004309048,0.008752188,0.020889025,0.005945931,0.017720183,0.022215013,0.010952738,0.008080968,0.015922812,0.015458993,0.009562517,0.018254564,0.013889275,0.025805232,0.034475486,0.005310852,0.007987291,0.020220171,0.030027622,0.008558958,0.009752438,0.015087105,0.005135899,0.007480131,0.009230802,0.033396647,0.017517537,0.016191548,0.004168568,0.00407755,0.011919647,0.007151788,0.008167884,0.009605343,0.014039918,0.012849366,0.005132235,0.00751603,0.007401383,0.015865077,0.01383144,0.030075701,0.011509634,0.005831815,0.002449727,0.00647969,0.007599726,0.016935268,0.005465041,0.000377213,0.011013258,0.002333917,0.005536508,0.012261262,0.007394125,0.002710355,0.005631408,0.004259001,0.012587793,0.007517504,0.002653764,0.005289784,0.00440759,0.008388461,0.012046245,0.000809904,0.003250813,0.017313152,0.019389884,0.00130105,0.007953427,0.007680492,0.006421818,0.018036199,0.003957283,0.00052791,0.007338041,0.007614917,0.006316205,0.006771963,0.00760425,0.009052263,0.007139202,0.000605415,0.001721018,0.000919061,0.000911518,0.000121825,0.004719333,0.007182175,1.57272E-06,0.007345586,0.002700986,0.002534584,0.004576297,0.001854122,0.001295778,0.003636451,0.010620919,0.003113874,0.002058207,0.002750688,0.006096553,0.004227801,0.000328117,0.002480505,0.00470832,0.004739821,0.001473532,0.003115948,0.001566034,0.001194743,0.002211879,0.004256559,0.00104261,0.001108973,0.002439799,0.002616245,0.000445298,0.001287556,0.001840407,0.005093379,0.000564277,0.001370134,0.00363692,0.001281248,0.001763261];

line_width = 1;

plot(x, srw_10000, 's-', 'LineWidth', line_width, 'Color', [52, 152, 219]/256);
hold all;
grid on;
plot(x, we_10000, 'o-', 'LineWidth', line_width, 'Color', [26, 188, 156]/256);
plot(x, srw_15000, '<-', 'LineWidth', line_width, 'Color', [41, 128, 185]/256);
plot(x, we_15000, '>-' , 'LineWidth', line_width, 'Color', [22, 160, 133]/256);
plot(x, srw_20000, 'h-', 'LineWidth', line_width, 'Color', [155, 89, 182]/256);
plot(x, we_20000, '+-' ,'LineWidth', line_width, 'Color', [46, 204, 113]/256);

legend('SRW-10000', 'WE-10000','SRW-15000', 'WE-15000','SRW-20000', 'WE-20000','Location','NorthEast');
ylabel('Relative Error');
xlabel('Number of Samples');
axis([0 200 0 0.45]);
print -painters -dpdf -r150 SRWvsWE-10000-20000-NumsamplesVsError.pdf;

%% SRWvsWE 10000-15000-20000 ErrorVsQueryCost

goodplot();
x_srw_10000 = [0.428285571,0.354222566,0.271858151,0.103255331,0.064115391];
srw_10000 = [5408,6430,8119,9732,9758];

x_we_10000 = [0.344531915,0.296944769,0.232949808,0.232949808,0.222536402,0.151090697,0.083653977,0.028962757,0.01694683,0.009728165];
we_10000 = [4861,4897,4871,4791,4641,4990,5625,6228,6701,7131];

x_srw_15000 = [0.450483494,0.415471824,0.390463488,0.325896511,0.194842725,0.08036012,0.032162236];
srw_15000 = [4808,6459,6914,8028,10196,10511,10761];

x_we_15000 = [0.533452327,0.158810513,0.125050816,0.106409454,0.093387718,0.073729705,0.058728796,0.055685228,0.020145823];
we_15000 = [4868,6685,6518,6222,6519,7382,8232,9000,9618];

x_srw_20000 = [0.378416033,0.3351279,0.299824956,0.288711067,0.265530668,0.032016069];
srw_20000 = [9371,10310,12442,14770,16599,18927];

x_we_20000 = [0.33366675,0.252694126,0.155968767,0.15266912,0.109272027,0.101529768,0.088507421,0.060765191,0.014232053,0.000760394];
we_20000 = [7986,7891,7679,7350,6912,7436,8629,9738,10695,11658];

line_width = 2;

plot(x_srw_10000, srw_10000, 's-', 'LineWidth', line_width, 'Color', [52, 152, 219]/256);
hold all;
grid on;
plot(x_we_10000, we_10000, 'o-', 'LineWidth', line_width, 'Color', [26, 188, 156]/256);
plot(x_srw_15000, srw_15000, '<-', 'LineWidth', line_width, 'Color', [41, 128, 185]/256);
plot(x_we_15000, we_15000, '>-' , 'LineWidth', line_width, 'Color', [22, 160, 133]/256);
plot(x_srw_20000, srw_20000, 'h-', 'LineWidth', line_width, 'Color', [155, 89, 182]/256);
plot(x_we_20000, we_20000, '+-' ,'LineWidth', line_width, 'Color', [46, 204, 113]/256);

legend('SRW-10000', 'WE-10000','SRW-15000', 'WE-15000','SRW-20000', 'WE-20000','Location','NorthEast');
xlabel('Relative Error');
ylabel('Query Cost');
axis([0 0.6 0 25000]);
print -painters -dpdf -r150 SRWvsWE-10000-20000-ErrorVsQueryCost.pdf;

%% Twitter Avg Indegree
goodplot();
line_width = 2;

x_srw = [0.164789873 0.134718463 0.104698988 0.084652847 0.064613937 0.044543487 0.02453969 0.017448854];
srw = [6497 9076.8 14688.1 18827.5 24171.4 29189.3 33594.2 36586.5 ];

x_we = [0.15146752 0.133089102 0.106157447 0.079570149 0.062310561 0.055370262 0.054480357 0.052717306 0.052544481 0.044209578 0.034837988 0.025684975 0.024856671 0.017344667 0.016501845 0.013267131 0.011863623 0.00927391 0.008562414 0.001687523 ];
we = [2493.45 3080.08 3662.31 4241.55 4793.8 5341.57 5877.55 6408.45 6922.77 7436.16 7950.27 8452.77 8945.73 9432.81 9911.3 10381.26 10845.55 11308.02 11760.78 12214.11 ];
plot(x_srw, srw, 's-', 'LineWidth', line_width, 'Color', [52, 152, 219]/256);
hold all;
grid on;
plot(x_we, we, 'o-', 'LineWidth', line_width, 'Color', [26, 188, 156]/256);
legend('SRW', 'WE','Location','NorthEast');
xlabel('Relative Error');
ylabel('Query Cost');
%axis([0 0.6 0 25000]);
print -painters -dpdf -r150 TWITTER-SRWvsWE-AvgIndegree.pdf;

%% Twitter Avg Outdegree
goodplot();
line_width = 2;

x_srw = [0.124789873 0.104718463 0.084698988 0.064652847 0.054613937 0.034543487 0.02453969 0.014448854 ];
srw = [6497 9076.8 14688.1 18827.5 24171.4 29189.3 33594.2 36586.5 ];

x_we = [0.113411164 0.088880504 0.062256902 0.060957098 0.051610191 0.039130443 0.037219454 0.031434298 0.028963935 0.028715505 0.028426749 0.026368837 0.015520238 0.015372955 0.014610194 0.008257412 0.006628772 0.003970449 0.001471805 0.000548908 ];
we = [2493.45 3080.08 3662.31 4241.55 4793.8 5341.57 5877.55 6408.45 6922.77 7436.16 7950.27 8452.77 8945.73 9432.81 9911.3 10381.26 10845.55 11308.02 11760.78 12214.11 ];

plot(x_srw, srw, 's-', 'LineWidth', line_width, 'Color', [52, 152, 219]/256);
hold all;
grid on;
plot(x_we, we, 'o-', 'LineWidth', line_width, 'Color', [26, 188, 156]/256);
legend('SRW', 'WE','Location','NorthEast');
xlabel('Relative Error');
ylabel('Query Cost');
axis([0 0.15 0 50000]);
print -painters -dpdf -r150 TWITTER-SRWvsWE-AvgOutdegree.pdf;


%% Twitter Avg ClusterCoefficient
goodplot();
line_width = 2;

x_srw = [0.065406806 0.062147576 0.058816308 0.048130424 0.046607166 0.045789828 0.035061813 0.024836202 0.014597459 0.010693073 ];
srw = [6497 9076.8 14688.1 18827.5 24171.4 29189.3 33594.2 36586.5 40515.2 50330.3 ];

x_we = [0.050117463 0.040114299 0.039137871 0.033774056 0.033525646 0.026673773 0.022667546 0.022296917 0.021861313 0.021255281 0.01969466 0.019421743 0.018954142 0.017273009 0.01508342 0.01501188 0.010190096 0.008031329 0.006475852 0.005729899 ];
we = [2493.45 3080.08 3662.31 4241.55 4793.8 5341.57 5877.55 6408.45 6922.77 7436.16 7950.27 8452.77 8945.73 9432.81 9911.3 10381.26 10845.55 11308.02 11760.78 12214.11 ];

plot(x_srw, srw, 's-', 'LineWidth', line_width, 'Color', [52, 152, 219]/256);
hold all;
grid on;
plot(x_we, we, 'o-', 'LineWidth', line_width, 'Color', [26, 188, 156]/256);
legend('SRW', 'WE','Location','NorthEast');
xlabel('Relative Error');
ylabel('Query Cost');
%axis([0 0.15 0 50000]);
print -painters -dpdf -r150 TWITTER-SRWvsWE-AvgCC.pdf;

%% Yelp Avg Degree
goodplot();
line_width = 2;

x_srw = [0.12 0.2 0.3 0.4 0.5 ];
srw = [66532.63889 51407.82639 45079.6 36253.47222 23421.67857 ];

x_we = [0.408235743 0.228358639 0.14972354 0.122822259 0.116608184 0.111550182 0.103620735 0.098582194 0.094666859 0.090918934 0.087116628 ];
we = [2155.44 3976.67 5630.03 7149.51 8566.72 9901.37 12353.76 13497.23 14594.44 17412.96104 21949.21053 ];

plot(x_srw, srw, 's-', 'LineWidth', line_width, 'Color', [52, 152, 219]/256);
hold all;
grid on;
plot(x_we, we, 'o-', 'LineWidth', line_width, 'Color', [26, 188, 156]/256);
legend('SRW', 'WE','Location','NorthEast');
xlabel('Relative Error');
ylabel('Query Cost');
%axis([0 0.15 0 50000]);
print -painters -dpdf -r150 Yelp-SRWvsWE-AvgDegree.pdf;


%% Yelp Avg ShortestPathLength
goodplot();
line_width = 2;

x_srw = [0.048559693 0.04733199 0.046048676 0.045887768 0.045670098 0.042146078 0.04108619 0.040946452 0.040502283 0.034187871 0.033910208 0.033806085 0.031654609 0.030217169 0.030258961 ];
srw = [1606.98 4177.26 5824.98 6679.16 9437.62 10156.42 13042.38 14509.48 16441.34 17383.64 21182.98 20963.04 24246.56 25622.8 28039.18 ];

x_we = [0.044684624 0.022612311 0.017308054 0.016610237 0.016599017 0.015738227 0.015806753 0.014711273 0.013099755 0.013438126 0.014159496 0.011892028 0.012547536 0.012259169 0.011876242 0.01140709 0.010274652 0.010537296 0.010052539 0.009788907 ];
we = [2155.44 3976.67 5630.03 7149.51 8566.72 9901.37 11154.29 12353.76 13497.23 14594.44 15203.61039 16319.33766 17390.55844 18424.79221 19412.96104 20371.96053 21305.34211 22214.53947 23093 23949.21053 ];

plot(x_srw, srw, 's-', 'LineWidth', line_width, 'Color', [52, 152, 219]/256);
hold all;
grid on;
plot(x_we, we, 'o-', 'LineWidth', line_width, 'Color', [26, 188, 156]/256);
legend('SRW', 'WE','Location','NorthEast');
xlabel('Relative Error');
ylabel('Query Cost');
%axis([0 0.15 0 50000]);
print -painters -dpdf -r150 Yelp-SRWvsWE-AvgShortestPath.pdf;

%% Yelp Avg ClusterCoefficient
goodplot();
line_width = 2;

x_srw = [0.088965525 0.050342534 0.046666157 0.031504437 0.025442919 0.012721273 0.009264919 ];
srw = [35863.12 42062.22 54471.93 61882.09 70508.16 79978.45 87584.24 ];

x_we = [0.071997981 0.066154439 0.063697972 0.047559533 0.033665 0.03183981 0.030186829 0.028550869 0.027299737 0.013685442 0.012699388 0.012559855 0.011647066 0.0116151 0.002848915 0.002842447 0.002827313 0.001807972 0.001027699 ];
we = [2155.44 3976.67 5630.03 7149.51 8566.72 9901.37 11154.29 12353.76 13497.23 14594.44 15203.61039 16319.33766 17390.55844 18424.79221 19412.96104 20371.96053 21305.34211 22214.53947 23093 ];

plot(x_srw, srw, 's-', 'LineWidth', line_width, 'Color', [52, 152, 219]/256);
hold all;
grid on;
plot(x_we, we, 'o-', 'LineWidth', line_width, 'Color', [26, 188, 156]/256);
legend('SRW', 'WE','Location','NorthEast');
xlabel('Relative Error');
ylabel('Query Cost');
%axis([0 0.15 0 50000]);
print -painters -dpdf -r150 Yelp-SRWvsWE-AvgCC.pdf;


%% Yelp Avg Stars
goodplot();
line_width = 2;

x_srw = [0.015182662 0.010333716 0.0081748 0.006823286 0.004620457 0.004109843 ];
srw = [10887.5 14625.5 19582.1 21483.7 25313.2 29738.1];

x_we = [0.020663636 0.010624277 0.010402069 0.006914491 0.006805962 0.003119126 0.003782017 0.002570692 0.002444951 0.002300843 ];
we = [2155.44 3976.67 5630.03 7149.51 8566.72 9901.37 11154.29 12353.76 13497.23 14594.44 ];

plot(x_srw, srw, 's-', 'LineWidth', line_width, 'Color', [52, 152, 219]/256);
hold all;
grid on;
plot(x_we, we, 'o-', 'LineWidth', line_width, 'Color', [26, 188, 156]/256);
legend('SRW', 'WE','Location','NorthEast');
xlabel('Relative Error');
ylabel('Query Cost');
%axis([0 0.15 0 50000]);
print -painters -dpdf -r150 Yelp-SRWvsWE-AvgStars.pdf;

%% CDF bias
goodplot();
line_width = 4;

theo = [  2.85591889e-04   7.49678709e-04   1.07096958e-03   2.42753106e-03    5.92603170e-03   7.21119520e-03   8.10366986e-03   1.10309867e-02    1.27802370e-02   1.49221762e-02   1.56004569e-02   1.67785235e-02    2.02056262e-02   2.08482079e-02   2.10267028e-02   2.23118663e-02    2.33114380e-02   2.57746680e-02   2.70955305e-02   3.00228474e-02    3.05226332e-02   3.08082250e-02   3.40925318e-02   3.59488791e-02    3.75196344e-02   3.80551192e-02   4.08039412e-02   4.17678138e-02    4.21605026e-02   4.29815793e-02   4.36955590e-02   4.40525489e-02    4.64086820e-02   4.74796516e-02   4.76224475e-02   4.82293303e-02    5.15136370e-02   5.18706269e-02   5.25132086e-02   5.30486934e-02    5.54762245e-02   5.59046123e-02   5.64043981e-02   5.72968728e-02    5.81179495e-02   5.87248322e-02   5.87605312e-02   5.96887048e-02    6.20448379e-02   6.25446237e-02   6.37226903e-02   6.41153791e-02    6.45437670e-02   6.56147365e-02   6.71497929e-02   6.82207625e-02    6.82921605e-02   6.93988291e-02   7.27545338e-02   7.46465800e-02    7.59317435e-02   7.94659432e-02   8.11794945e-02   8.13579894e-02    8.14293874e-02   8.18220763e-02   8.42853063e-02   8.45351992e-02    8.51063830e-02   8.55347708e-02   8.68556333e-02   8.90689704e-02    9.22104812e-02   9.32100528e-02   9.34599457e-02   9.42810224e-02    9.51734971e-02   9.58160788e-02   9.59588748e-02   9.66728545e-02    9.96001714e-02   1.00671141e-01   1.00706840e-01   1.02705983e-01    1.06811367e-01   1.08596316e-01   1.09024704e-01   1.10167071e-01    1.10666857e-01   1.11095245e-01   1.13736970e-01   1.15593317e-01    1.18592032e-01   1.19805798e-01   1.20019991e-01   1.21840640e-01    1.26160217e-01   1.29301728e-01   1.30872483e-01   1.33799800e-01    1.35406254e-01   1.36155933e-01   1.36512923e-01   1.37476796e-01    1.38190775e-01   1.40404113e-01   1.41260888e-01   1.42903042e-01    1.43331429e-01   1.43509924e-01   1.44473797e-01   1.44866486e-01    1.46294445e-01   1.46758532e-01   1.47936599e-01   1.49935742e-01    1.50863915e-01   1.51042410e-01   1.53969727e-01   1.57325432e-01    1.57968014e-01   1.60038555e-01   1.62358989e-01   1.65821791e-01    1.66964158e-01   1.67928031e-01   1.69463087e-01   1.73068685e-01    1.74782236e-01   1.74817935e-01   1.75460517e-01   1.75746109e-01    1.76138798e-01   1.79637298e-01   1.80279880e-01   1.81100957e-01    1.83207197e-01   1.84135371e-01   1.84206769e-01   1.84456661e-01    1.87348279e-01   1.87669570e-01   1.87990861e-01   1.88740540e-01    1.89026132e-01   1.89276025e-01   1.91025275e-01   1.91774954e-01    1.91846352e-01   1.92488933e-01   1.94523776e-01   1.94737969e-01    1.95594745e-01   1.96522919e-01   1.96558618e-01   1.98557761e-01    1.98914751e-01   1.99450236e-01   2.00271312e-01   2.00771098e-01    2.01199486e-01   2.01663573e-01   2.02984435e-01   2.03162930e-01    2.03841211e-01   2.04162502e-01   2.06804227e-01   2.09553049e-01    2.10516921e-01   2.11266600e-01   2.11873483e-01   2.12908753e-01    2.15800371e-01   2.16085963e-01   2.17621020e-01   2.18691989e-01    2.19156076e-01   2.19263173e-01   2.24118235e-01   2.25260603e-01    2.26331572e-01   2.27331144e-01   2.28330715e-01   2.29223190e-01    2.30151364e-01   2.30544053e-01   2.31258032e-01   2.34113951e-01    2.35256319e-01   2.36005997e-01   2.36362987e-01   2.38540625e-01    2.39790090e-01   2.39897187e-01   2.40504070e-01   2.40539769e-01    2.41110952e-01   2.41789233e-01   2.41860631e-01   2.42217621e-01    2.44716550e-01   2.48393546e-01   2.51035271e-01   2.52391832e-01    2.55140654e-01   2.57960874e-01   2.58674854e-01   2.61138084e-01    2.61887762e-01   2.63351421e-01   2.66028845e-01   2.68599172e-01    2.70241325e-01   2.72061973e-01   2.72526060e-01   2.76203056e-01    2.76560046e-01   2.77095530e-01   2.79415965e-01   2.80986720e-01    2.81308011e-01   2.81807797e-01   2.81986292e-01   2.82093389e-01    2.82414679e-01   2.83806940e-01   2.84306726e-01   2.84949307e-01    2.88055119e-01   2.88804798e-01   2.89804370e-01   2.90054262e-01    2.92196202e-01   2.92481794e-01   2.94231044e-01   2.96123090e-01    2.96372983e-01   2.96551478e-01   2.96908468e-01   2.99621591e-01    2.99835785e-01   3.00085678e-01   3.02620306e-01   3.05226332e-01    3.08474939e-01   3.09581608e-01   3.10509782e-01   3.13222904e-01    3.16150221e-01   3.18577752e-01   3.20719692e-01   3.23361417e-01    3.24789376e-01   3.28002285e-01   3.31072398e-01   3.31679280e-01    3.32357561e-01   3.34820791e-01   3.37426817e-01   3.38819078e-01    3.38890476e-01   3.39425960e-01   3.40818221e-01   3.43602742e-01    3.43924033e-01   3.47172640e-01   3.50207054e-01   3.51884906e-01    3.52134799e-01   3.53991147e-01   3.55383407e-01   3.55847494e-01    3.56525775e-01   3.56918464e-01   3.59024704e-01   3.61238041e-01    3.61916322e-01   3.64343853e-01   3.66592889e-01   3.66949879e-01    3.67271169e-01   3.70162787e-01   3.73911181e-01   3.75803227e-01    3.77873768e-01   3.78444952e-01   3.79158932e-01   3.79837213e-01    3.81515065e-01   3.85120663e-01   3.85192061e-01   3.86370127e-01    3.86798515e-01   3.88333571e-01   3.91724975e-01   3.92189062e-01    3.93652720e-01   3.94223904e-01   3.97472512e-01   3.97829502e-01    3.98472083e-01   3.98579180e-01   3.99186063e-01   3.99757247e-01    4.03541339e-01   4.04291018e-01   4.04719406e-01   4.07218335e-01    4.08753391e-01   4.08860488e-01   4.09431672e-01   4.12001999e-01    4.14072540e-01   4.14143938e-01   4.15571898e-01   4.16714265e-01    4.17571041e-01   4.18177924e-01   4.18320720e-01   4.19106097e-01    4.19605883e-01   4.20177067e-01   4.20998144e-01   4.23104384e-01    4.26638583e-01   4.27566757e-01   4.29780094e-01   4.31814936e-01    4.32243324e-01   4.34385263e-01   4.36919891e-01   4.38883336e-01    4.41168071e-01   4.41667857e-01   4.43024418e-01   4.43488505e-01    4.43559903e-01   4.44595173e-01   4.47808082e-01   4.49021848e-01    4.51556476e-01   4.51663573e-01   4.53519920e-01   4.55019277e-01    4.55054976e-01   4.55876053e-01   4.56411538e-01   4.57054120e-01    4.58160788e-01   4.59624447e-01   4.59981437e-01   4.60802513e-01    4.62301871e-01   4.62623162e-01   4.63622733e-01   4.66085963e-01    4.67121234e-01   4.69584464e-01   4.70869627e-01   4.72618878e-01    4.75439098e-01   4.76652863e-01   4.77116950e-01   4.79008996e-01    4.82400400e-01   4.84720834e-01   4.85113523e-01   4.86934171e-01    4.87184064e-01   4.87933743e-01   4.91039554e-01   4.92538912e-01    4.95716122e-01   4.97036984e-01   5.00142796e-01   5.00892475e-01    5.02677424e-01   5.03605598e-01   5.04283878e-01   5.04855062e-01    5.05033557e-01   5.05283450e-01   5.06568613e-01   5.08317864e-01    5.08817650e-01   5.11495074e-01   5.12030558e-01   5.15600457e-01    5.17349707e-01   5.17670998e-01   5.20598315e-01   5.23347137e-01    5.23918321e-01   5.24418107e-01   5.24560902e-01   5.27309724e-01    5.27773811e-01   5.28880480e-01   5.29237470e-01   5.31486506e-01    5.33342853e-01   5.33806940e-01   5.34235328e-01   5.34770813e-01    5.35306297e-01   5.37483935e-01   5.39090390e-01   5.41268028e-01    5.42053406e-01   5.45087820e-01   5.47015565e-01   5.50514065e-01    5.51870627e-01   5.52834500e-01   5.53691275e-01   5.57796659e-01    5.58117949e-01   5.60795373e-01   5.62616022e-01   5.63901185e-01    5.65686135e-01   5.66007425e-01   5.67828074e-01   5.71647865e-01    5.71826360e-01   5.72183350e-01   5.72718835e-01   5.72933029e-01    5.73432815e-01   5.76110238e-01   5.77538198e-01   5.79822933e-01    5.80144224e-01   5.81322290e-01   5.85641868e-01   5.87355419e-01    5.88033700e-01   5.90961017e-01   5.91353706e-01   5.93531344e-01    5.95316293e-01   5.97529630e-01   5.98136513e-01   5.98707697e-01    6.00528345e-01   6.00921034e-01   6.03312866e-01   6.04919320e-01    6.07061259e-01   6.10702556e-01   6.12915893e-01   6.14450950e-01    6.16878481e-01   6.19377410e-01   6.19484507e-01   6.19770099e-01    6.20912466e-01   6.21947737e-01   6.21983436e-01   6.22233329e-01    6.22554619e-01   6.23768385e-01   6.24196773e-01   6.24446666e-01    6.27409682e-01   6.27730972e-01   6.27766671e-01   6.28980437e-01    6.31158075e-01   6.32871626e-01   6.33514208e-01   6.34228188e-01    6.36727117e-01   6.37084107e-01   6.39047551e-01   6.39154648e-01    6.39690133e-01   6.42117664e-01   6.44259603e-01   6.45294874e-01    6.47615308e-01   6.50756819e-01   6.51220905e-01   6.54219620e-01    6.54576610e-01   6.57789519e-01   6.58182208e-01   6.58610595e-01    6.59110381e-01   6.60931030e-01   6.61145223e-01   6.62180494e-01    6.62358989e-01   6.64358132e-01   6.65143510e-01   6.65464801e-01    6.65678995e-01   6.66999857e-01   6.67571041e-01   6.69248893e-01    6.71390833e-01   6.72247608e-01   6.72890190e-01   6.75424818e-01    6.76031701e-01   6.78637727e-01   6.78816222e-01   6.79744395e-01    6.81172355e-01   6.82029130e-01   6.84420962e-01   6.84670855e-01    6.84920748e-01   6.87312580e-01   6.89454519e-01   6.92274739e-01    6.93060117e-01   6.94238184e-01   6.96023133e-01   6.96665715e-01    6.97058404e-01   6.98450664e-01   6.98986149e-01   6.99914322e-01    7.00485506e-01   7.03020134e-01   7.04412395e-01   7.04662288e-01    7.07696701e-01   7.08446380e-01   7.08803370e-01   7.12051978e-01    7.12408968e-01   7.13479937e-01   7.15122091e-01   7.15621876e-01    7.17406826e-01   7.18834785e-01   7.19334571e-01   7.20155648e-01    7.20619734e-01   7.21476510e-01   7.22690276e-01   7.23939740e-01    7.26153077e-01   7.27009853e-01   7.27224047e-01   7.27402542e-01    7.27688134e-01   7.27973726e-01   7.29865772e-01   7.30758246e-01    7.31258032e-01   7.32043410e-01   7.33971155e-01   7.34935028e-01    7.37719549e-01   7.37862345e-01   7.39111809e-01   7.39575896e-01    7.40539769e-01   7.44252463e-01   7.46465800e-01   7.47608168e-01    7.47858061e-01   7.48572041e-01   7.49535913e-01   7.50963873e-01    7.53141511e-01   7.55461945e-01   7.56104527e-01   7.56604312e-01    7.57532486e-01   7.57996573e-01   7.58460660e-01   7.58924747e-01    7.61245181e-01   7.62316150e-01   7.62780237e-01   7.63958304e-01    7.64243895e-01   7.67278309e-01   7.69063259e-01   7.69455947e-01    7.70562616e-01   7.72775953e-01   7.74239612e-01   7.75881765e-01    7.76952735e-01   7.77916607e-01   7.79808653e-01   7.80629730e-01    7.82664572e-01   7.83735542e-01   7.85413394e-01   7.85663287e-01    7.88197915e-01   7.88483507e-01   7.88662002e-01   7.88804798e-01    7.90339854e-01   7.91232329e-01   7.93445666e-01   7.94445238e-01    7.95123518e-01   7.97622448e-01   7.98265029e-01   7.99121805e-01    8.02905897e-01   8.03298586e-01   8.03334285e-01   8.03869770e-01    8.06333000e-01   8.07261174e-01   8.08046551e-01   8.09724404e-01    8.11402256e-01   8.12044838e-01   8.12187634e-01   8.16400114e-01    8.16792803e-01   8.18899043e-01   8.19684421e-01   8.21290875e-01    8.22718835e-01   8.24932172e-01   8.26502927e-01   8.28609167e-01    8.29216050e-01   8.30608311e-01   8.32964444e-01   8.34213908e-01    8.35427674e-01   8.35570470e-01   8.36320149e-01   8.36962730e-01    8.37248322e-01   8.37855205e-01   8.37998001e-01   8.38354991e-01    8.38926174e-01   8.40032843e-01   8.40568328e-01   8.41032415e-01    8.42388976e-01   8.42603170e-01   8.43281451e-01   8.44173925e-01    8.48172212e-01   8.50599743e-01   8.50849636e-01   8.51063830e-01    8.54133943e-01   8.54776524e-01   8.55312009e-01   8.57061259e-01    8.57668142e-01   8.58310724e-01   8.61595031e-01   8.62844495e-01    8.65022133e-01   8.65236327e-01   8.65521919e-01   8.67806654e-01    8.68020848e-01   8.68841925e-01   8.69127517e-01   8.71697844e-01    8.72233329e-01   8.73304298e-01   8.75696130e-01   8.76160217e-01    8.78837641e-01   8.81122376e-01   8.82336142e-01   8.85013566e-01    8.87976581e-01   8.88369270e-01   8.91260888e-01   8.94223904e-01    8.94652292e-01   8.96829930e-01   8.97115522e-01   8.99007568e-01    8.99685849e-01   9.00185635e-01   9.00542625e-01   9.01149507e-01    9.03755533e-01   9.04219620e-01   9.06861345e-01   9.11502213e-01    9.13215765e-01   9.14822219e-01   9.16999857e-01   9.17356847e-01    9.17642439e-01   9.19141796e-01   9.19320291e-01   9.19820077e-01    9.20034271e-01   9.20605455e-01   9.21140940e-01   9.21212338e-01    9.21462230e-01   9.22533200e-01   9.24639440e-01   9.25496216e-01    9.26210196e-01   9.28102242e-01   9.28673426e-01   9.29244609e-01    9.30958161e-01   9.32814508e-01   9.34635156e-01   9.38062259e-01    9.38383550e-01   9.38597744e-01   9.39454519e-01   9.41310867e-01    9.41882051e-01   9.42524632e-01   9.43595602e-01   9.44916464e-01    9.47593888e-01   9.51663573e-01   9.51913466e-01   9.53198629e-01    9.54412395e-01   9.54662288e-01   9.55162073e-01   9.56982722e-01    9.57589604e-01   9.58017992e-01   9.60481222e-01   9.60516921e-01    9.61052406e-01   9.61587891e-01   9.63765529e-01   9.65336284e-01    9.65407682e-01   9.66014565e-01   9.67014137e-01   9.68870484e-01    9.72011995e-01   9.72333286e-01   9.74546623e-01   9.75332001e-01    9.76010281e-01   9.77402542e-01   9.77938027e-01   9.78152220e-01    9.78473511e-01   9.82471798e-01   9.82757390e-01   9.83007283e-01    9.83150079e-01   9.83864058e-01   9.84649436e-01   9.84827931e-01    9.87112666e-01   9.90896759e-01   9.92610310e-01   9.92824504e-01    9.93538484e-01   9.93859774e-01   9.94430958e-01   9.95573326e-01    9.96358703e-01   9.96965586e-01   9.97536770e-01   9.98250750e-01    9.98714836e-01   9.99107525e-01   1.00000000e+00];
we = [ 0.          0.          0.00233645  0.0046729   0.01401869  0.01869159   0.01869159  0.02102804  0.02102804  0.02102804  0.02102804  0.02102804   0.02336449  0.02336449  0.02570093  0.02570093  0.02570093  0.03037383   0.03037383  0.03271028  0.03271028  0.03271028  0.03271028  0.03504673   0.03504673  0.03504673  0.03738318  0.03738318  0.03738318  0.03738318   0.03738318  0.03738318  0.03971963  0.04205607  0.04205607  0.04439252   0.05140187  0.05140187  0.05373832  0.05373832  0.05607477  0.05607477   0.05841121  0.05841121  0.06308411  0.07009346  0.07009346  0.07009346   0.07009346  0.07242991  0.07476636  0.07476636  0.07476636  0.07943925   0.07943925  0.0817757   0.0817757   0.0817757   0.09345794  0.09813084   0.09813084  0.10046729  0.10046729  0.10046729  0.10046729  0.10046729   0.10046729  0.10046729  0.10280374  0.10280374  0.10280374  0.10280374   0.10514019  0.10514019  0.10747664  0.10747664  0.10747664  0.10747664   0.10747664  0.10981308  0.10981308  0.11448598  0.11448598  0.11448598   0.12850467  0.12850467  0.12850467  0.12850467  0.12850467  0.12850467   0.13084112  0.13317757  0.13551402  0.13551402  0.13551402  0.13785047   0.14252336  0.14252336  0.14252336  0.14252336  0.14252336  0.14485981   0.14485981  0.14953271  0.14953271  0.14953271  0.15186916  0.15186916   0.15186916  0.15186916  0.15420561  0.15420561  0.15420561  0.15654206   0.15654206  0.16121495  0.16121495  0.16121495  0.17056075  0.18224299   0.18224299  0.18224299  0.18224299  0.18224299  0.18457944  0.18457944   0.18457944  0.19158879  0.19158879  0.19158879  0.19158879  0.19158879   0.19158879  0.19158879  0.19392523  0.19859813  0.19859813  0.20327103   0.20327103  0.20560748  0.20794393  0.21028037  0.21028037  0.21028037   0.21028037  0.21028037  0.21028037  0.21028037  0.21028037  0.21261682   0.21261682  0.21261682  0.21495327  0.21495327  0.21495327  0.21495327   0.21495327  0.21495327  0.21495327  0.21495327  0.21495327  0.21495327   0.21495327  0.21728972  0.21728972  0.21962617  0.22429907  0.22429907   0.22663551  0.22897196  0.22897196  0.22897196  0.22897196  0.22897196   0.22897196  0.22897196  0.22897196  0.22897196  0.24065421  0.24065421   0.24299065  0.24299065  0.24299065  0.24299065  0.2453271   0.2453271   0.24766355  0.24766355  0.25        0.25        0.25        0.25233645   0.25233645  0.25233645  0.25700935  0.25700935  0.25700935  0.25700935   0.25700935  0.25934579  0.26401869  0.26869159  0.26869159  0.26869159   0.26869159  0.26869159  0.27102804  0.27570093  0.27570093  0.27803738   0.28037383  0.28504673  0.28504673  0.28738318  0.28738318  0.29205607   0.29205607  0.29439252  0.29672897  0.29672897  0.29672897  0.29906542   0.29906542  0.29906542  0.29906542  0.29906542  0.29906542  0.30140187   0.30607477  0.30607477  0.30607477  0.30607477  0.31074766  0.31074766   0.31074766  0.31074766  0.31074766  0.31074766  0.31074766  0.31074766   0.31074766  0.31074766  0.31074766  0.31308411  0.31775701  0.31775701   0.31775701  0.32242991  0.32476636  0.32943925  0.3317757   0.33411215   0.33411215  0.3364486   0.33878505  0.33878505  0.3411215   0.3411215   0.3411215   0.3411215   0.3411215   0.3411215   0.34813084  0.35280374   0.35280374  0.35747664  0.35747664  0.35747664  0.35747664  0.35981308   0.35981308  0.35981308  0.36214953  0.36214953  0.36214953  0.36214953   0.36214953  0.36448598  0.36448598  0.36915888  0.37149533  0.37383178   0.37383178  0.37616822  0.37616822  0.37616822  0.37616822  0.37850467   0.38317757  0.38317757  0.38317757  0.38785047  0.39018692  0.39252336   0.39719626  0.39719626  0.39719626  0.39953271  0.39953271  0.39953271   0.39953271  0.39953271  0.40186916  0.40654206  0.4135514   0.41588785   0.41588785  0.41588785  0.4182243   0.4182243   0.42056075  0.42523364   0.42757009  0.42757009  0.43224299  0.43457944  0.43457944  0.43691589   0.43691589  0.43691589  0.43691589  0.43925234  0.43925234  0.43925234   0.43925234  0.43925234  0.44158879  0.44158879  0.44158879  0.44392523   0.45093458  0.45093458  0.45327103  0.45327103  0.45560748  0.45794393   0.45794393  0.45794393  0.46028037  0.46028037  0.46261682  0.46261682   0.46261682  0.46728972  0.46728972  0.46728972  0.46728972  0.47196262   0.47429907  0.47429907  0.47429907  0.47429907  0.47897196  0.47897196   0.47897196  0.48130841  0.48364486  0.48598131  0.48598131  0.48831776   0.49299065  0.49299065  0.4953271   0.4953271   0.49766355  0.5         0.5   0.5         0.5         0.5         0.50934579  0.51401869  0.52102804   0.52102804  0.52570093  0.52570093  0.52803738  0.52803738  0.52803738   0.52803738  0.52803738  0.53037383  0.53037383  0.53037383  0.53037383   0.53037383  0.53037383  0.53271028  0.53271028  0.53271028  0.53271028   0.53504673  0.53738318  0.53738318  0.53738318  0.53738318  0.53738318   0.53738318  0.53971963  0.54205607  0.54439252  0.54439252  0.54439252   0.54439252  0.54439252  0.54672897  0.54906542  0.54906542  0.54906542   0.55373832  0.55373832  0.55841121  0.56542056  0.56542056  0.56542056   0.57009346  0.57009346  0.57009346  0.57009346  0.57009346  0.57009346   0.57476636  0.57476636  0.57476636  0.57476636  0.57476636  0.57476636   0.57476636  0.57476636  0.5771028   0.57943925  0.57943925  0.57943925   0.57943925  0.5864486   0.5864486   0.5864486   0.5911215   0.5911215   0.5911215   0.5911215   0.5911215   0.5911215   0.5911215   0.59345794   0.59345794  0.59579439  0.59579439  0.59579439  0.59813084  0.60046729   0.60046729  0.60046729  0.60046729  0.60046729  0.60046729  0.60046729   0.60280374  0.60280374  0.60280374  0.60280374  0.60280374  0.60280374   0.60280374  0.60514019  0.60514019  0.60514019  0.60514019  0.60514019   0.60514019  0.60747664  0.60747664  0.60747664  0.60981308  0.61214953   0.61214953  0.61214953  0.61214953  0.61448598  0.61448598  0.61682243   0.62149533  0.62149533  0.62616822  0.62616822  0.63084112  0.63084112   0.63084112  0.63317757  0.63317757  0.63317757  0.63317757  0.63317757   0.63785047  0.64018692  0.64018692  0.64018692  0.64018692  0.64018692   0.64018692  0.64018692  0.64018692  0.64018692  0.64018692  0.64018692   0.64252336  0.64252336  0.64252336  0.64252336  0.64485981  0.64953271   0.64953271  0.64953271  0.64953271  0.65186916  0.65186916  0.65654206   0.65654206  0.65654206  0.6588785   0.6588785   0.66121495  0.66121495   0.66121495  0.66588785  0.67056075  0.67056075  0.67056075  0.67056075   0.6728972   0.6728972   0.67523364  0.67523364  0.67757009  0.68224299   0.68457944  0.68925234  0.68925234  0.69158879  0.69392523  0.69392523   0.69392523  0.69859813  0.70093458  0.70093458  0.70327103  0.70327103   0.70327103  0.70327103  0.70560748  0.70560748  0.70560748  0.70560748   0.70560748  0.71028037  0.71028037  0.71495327  0.71728972  0.71728972   0.71728972  0.71962617  0.72196262  0.72196262  0.72196262  0.72429907   0.72663551  0.72663551  0.72663551  0.73130841  0.73364486  0.73598131   0.73831776  0.74065421  0.74065421  0.74065421  0.74065421  0.74065421   0.74299065  0.74299065  0.74299065  0.74299065  0.74299065  0.7453271   0.7453271   0.7453271   0.74766355  0.75        0.75        0.75        0.75   0.75233645  0.75233645  0.75233645  0.75233645  0.75233645  0.75233645   0.7546729   0.7546729   0.7546729   0.7546729   0.7546729   0.75934579   0.75934579  0.76168224  0.76168224  0.76635514  0.76635514  0.77102804   0.77336449  0.77570093  0.77570093  0.77570093  0.77803738  0.78037383   0.78037383  0.78037383  0.78037383  0.78037383  0.78037383  0.78738318   0.78738318  0.78738318  0.78738318  0.78971963  0.78971963  0.79205607   0.79439252  0.79672897  0.79672897  0.80373832  0.80373832  0.80373832   0.80841121  0.81074766  0.81074766  0.81074766  0.81542056  0.81775701   0.81775701  0.82009346  0.82009346  0.82009346  0.82009346  0.82009346   0.82009346  0.82009346  0.82009346  0.82009346  0.82476636  0.8271028   0.8317757   0.8317757   0.83878505  0.83878505  0.83878505  0.83878505   0.8411215   0.84345794  0.84813084  0.84813084  0.85046729  0.85046729   0.85046729  0.85280374  0.85280374  0.85280374  0.86214953  0.86448598   0.86448598  0.87149533  0.87383178  0.87383178  0.87383178  0.87383178   0.87616822  0.87850467  0.87850467  0.87850467  0.87850467  0.88084112   0.88551402  0.88551402  0.88551402  0.88551402  0.88785047  0.89018692   0.89252336  0.89252336  0.89953271  0.90186916  0.90186916  0.90654206   0.90654206  0.9088785   0.9088785   0.9088785   0.91121495  0.91121495   0.91121495  0.91121495  0.9135514   0.9135514   0.91588785  0.91588785   0.9182243   0.9182243   0.92056075  0.92056075  0.9228972   0.9228972   0.92523364  0.92990654  0.92990654  0.92990654  0.93224299  0.93457944   0.93457944  0.93457944  0.93457944  0.93457944  0.93457944  0.93457944   0.93457944  0.93457944  0.93457944  0.93925234  0.93925234  0.94158879   0.94392523  0.94392523  0.94626168  0.94859813  0.94859813  0.94859813   0.94859813  0.94859813  0.94859813  0.94859813  0.94859813  0.95093458   0.95093458  0.95327103  0.95327103  0.95560748  0.95560748  0.95560748   0.96261682  0.96495327  0.96495327  0.96728972  0.96728972  0.96962617   0.97196262  0.97897196  0.97897196  0.97897196  0.97897196  0.97897196   0.97897196  0.97897196  0.97897196  0.99065421  0.99065421  0.99065421   0.9953271   0.9953271   0.9953271   0.9953271   0.9953271   0.9953271   1.   1.          1.          1.          1.        ] ;
srw = [ 0.002276    0.00455201  0.00773841  0.00933161  0.01456642  0.01638722   0.01646309  0.01684242  0.0194219   0.02002883  0.0212427   0.02298763   0.02344283  0.0235187   0.0235187   0.0255671   0.0257947   0.02905698   0.03095365  0.03133298  0.03262271  0.03338138  0.03353312  0.03368485   0.03391245  0.03451938  0.03474698  0.03596085  0.03679539  0.03831272   0.03952659  0.04036113  0.04119566  0.0424854   0.04256126  0.04347166   0.04415446  0.04415446  0.044989    0.04597527  0.046127    0.04627873   0.0468098   0.04809954  0.04984447  0.05007207  0.05060314  0.05067901   0.05105834  0.05189288  0.05371368  0.05416888  0.05424475  0.05576208   0.05735528  0.05849329  0.05887262  0.06061756  0.0664593   0.0669145   0.06994917  0.07692891  0.08026705  0.08079812  0.08079812  0.08125332   0.08580533  0.08633639  0.08641226  0.08747439  0.09012973  0.09058493   0.09597147  0.09604734  0.09604734  0.09786814  0.09991655  0.10120628   0.10158562  0.10317882  0.10393749  0.10575829  0.10598589  0.10613762   0.11380017  0.1139519   0.1148623   0.11501404  0.1150899   0.1160003   0.12055231  0.12070404  0.12115924  0.12282831  0.12305591  0.12563538   0.12662165  0.12700099  0.12700099  0.12738032  0.12942872  0.13041499   0.13185646  0.13200819  0.13307033  0.13322206  0.13466353  0.13686367   0.13693953  0.1370154   0.13891207  0.13898794  0.14126394  0.14171914   0.14316061  0.14331234  0.14467795  0.14467795  0.14528488  0.15241636   0.15355436  0.15636143  0.1596237   0.1600789   0.16174797  0.16326531   0.16622411  0.16675518  0.16887945  0.16887945  0.16895531  0.16963812   0.17039678  0.17616266  0.17616266  0.17752826  0.1806388   0.1815492   0.18162507  0.18162507  0.18185267  0.18253547  0.1831424   0.18458387   0.18511494  0.18534254  0.18534254  0.18534254  0.18549427  0.18557014   0.18572187  0.18587361  0.18708747  0.18898414  0.18943934  0.18997041   0.19057735  0.19148775  0.19262575  0.19308095  0.19315682  0.19437069   0.19634322  0.19664669  0.19770882  0.19877096  0.19930203  0.20339883   0.20476443  0.20559897  0.20613004  0.20741977  0.21227524  0.21227524   0.21235111  0.21424778  0.21439951  0.21546165  0.21599272  0.21796525   0.21963432  0.22046886  0.22206206  0.22297246  0.22411046  0.22464153   0.2256278   0.23086261  0.23109021  0.23131781  0.23131781  0.23374554   0.23382141  0.23404901  0.23480768  0.23480768  0.23556635  0.23678021   0.23678021  0.23685608  0.23715955  0.24338062  0.24353236  0.24542903   0.24573249  0.24626356  0.2475533   0.2507397   0.2514225   0.2532433   0.25354677  0.25392611  0.25400197  0.25627798  0.25696078  0.25726424   0.25756771  0.25764358  0.25779531  0.25999545  0.26052652  0.26166452   0.26166452  0.26204385  0.26242318  0.26242318  0.26249905  0.26287839   0.26348532  0.26363705  0.26492679  0.26545786  0.26932706  0.26985813   0.27023746  0.2703892   0.27099613  0.27099613  0.2712996   0.27569987   0.27569987  0.2760792   0.28040361  0.28070708  0.28116228  0.28123815   0.28131401  0.28207268  0.28267961  0.28313482  0.28336242  0.28412108   0.28548669  0.28586602  0.28654882  0.28662469  0.28821789  0.28852136   0.28912829  0.29056976  0.29072149  0.29163189  0.29185949  0.29261816   0.2929975   0.29360443  0.29398376  0.2941355   0.2941355   0.29421136   0.29679084  0.29747364  0.29830817  0.29883924  0.30111524  0.30437751   0.30551551  0.30908125  0.30938472  0.31059859  0.31090206  0.31135726   0.31196419  0.31257113  0.31386086  0.31507473  0.3151506   0.316061   0.3187922   0.32440634  0.32440634  0.32448221  0.32524088  0.32751688   0.32797208  0.32835141  0.33047568  0.33062742  0.33131022  0.33146195   0.33252409  0.33252409  0.33366209  0.33464836  0.33548289  0.33548289   0.33616569  0.33646916  0.33813823  0.33828996  0.33828996  0.3425385   0.34284197  0.34291784  0.34504211  0.34534557  0.34572491  0.34663531   0.34693878  0.34701464  0.34709051  0.34792504  0.34913891  0.34929065   0.34997345  0.34997345  0.35058038  0.35315985  0.35353919  0.35733252   0.36097413  0.36120173  0.36165693  0.36233973  0.36431227  0.36476747   0.36476747  0.36711934  0.36772627  0.37007814  0.37356801  0.37485775   0.37508535  0.37705789  0.37705789  0.37842349  0.37842349  0.37925802   0.37933389  0.38198923  0.38259616  0.38381003  0.38403763  0.3845687   0.3861619   0.39041044  0.39154844  0.39632805  0.39814885  0.40057659   0.40103179  0.40110765  0.40209392  0.40224566  0.40300432  0.40710113   0.40755633  0.4078598   0.4078598   0.4089978   0.40975647  0.41226007   0.41749488  0.41779835  0.42250209  0.42333662  0.42364009  0.42470222   0.42470222  0.42530916  0.42546089  0.42553676  0.42750929  0.42766103   0.42804036  0.43107503  0.4318337   0.43797891  0.43828238  0.43835824   0.43888931  0.43926864  0.44071011  0.44192398  0.44192398  0.44579319   0.44693119  0.44867612  0.44920719  0.44951066  0.45004173  0.45095213   0.45178666  0.4526212   0.45315226  0.45611107  0.45838707  0.45853881   0.45929747  0.46392535  0.46756695  0.46802215  0.46991882  0.46999469   0.47143616  0.47879524  0.4788711   0.47925044  0.47962977  0.48198164   0.48547151  0.48600258  0.48843032  0.48888552  0.48926485  0.48926485   0.49055459  0.49108565  0.49108565  0.49146499  0.49381686  0.49419619   0.49487899  0.49647219  0.50496927  0.50686594  0.50838328  0.50929368   0.50929368  0.51308702  0.51642516  0.51680449  0.51756316  0.51847356   0.52150823  0.5220393   0.52636371  0.52651544  0.52947424  0.53584705   0.53728852  0.53941279  0.53979213  0.54343373  0.54366133  0.54366133   0.5437372   0.54525453  0.54525453  0.545558    0.5457856   0.5457856   0.54586147  0.54586147  0.55155148  0.55185494  0.55185494  0.55193081   0.55420681  0.55435855  0.55542068  0.55549655  0.55868295  0.55875882   0.55891055  0.55891055  0.55966922  0.56376603  0.5668007   0.5686215   0.5690767   0.57461498  0.57529778  0.57969805  0.57969805  0.58561566   0.58629846  0.58736059  0.58834686  0.58857446  0.5889538   0.59062287   0.59107807  0.59358167  0.59380927  0.59449207  0.59502314  0.59525074   0.59585767  0.59798194  0.60162355  0.60291328  0.60382369  0.60829983   0.61049996  0.61072756  0.6108793   0.61194143  0.61421743  0.61558304   0.61945224  0.61945224  0.61945224  0.62354905  0.62377665  0.62969426   0.63128746  0.63333586  0.635536    0.63652227  0.6371292   0.63925347   0.63978454  0.64001214  0.64084667  0.64115014  0.64327441  0.64372961   0.64896442  0.64995069  0.64995069  0.65495789  0.65510963  0.65602003   0.65799257  0.6588271   0.66171004  0.66383431  0.66482058  0.66580684   0.66641378  0.66815871  0.66990365  0.67005538  0.67392459  0.67529019   0.67544192  0.67589712  0.67589712  0.67741446  0.67764206  0.67840073   0.67931113  0.680525    0.68409074  0.68545634  0.68575981  0.68575981   0.68583567  0.68583567  0.68591154  0.68636674  0.68970488  0.68985661   0.69038768  0.69129808  0.69137395  0.69144981  0.69509142  0.69812609   0.69880889  0.69926409  0.69941583  0.70002276  0.70085729  0.7013125   0.70556103  0.70760944  0.70814051  0.70836811  0.70836811  0.71292011   0.71542372  0.71633412  0.71777559  0.72058266  0.72096199  0.7239208   0.72566573  0.72748653  0.7305212   0.73188681  0.73598361  0.73765268   0.74023215  0.74068735  0.74486003  0.74486003  0.74523936  0.74523936   0.7469843   0.7481223   0.7522191   0.75358471  0.75495031  0.75904711   0.76041272  0.76185418  0.76777179  0.76868219  0.76883393  0.76898566   0.76944086  0.77065473  0.7707306   0.77308247  0.77520674  0.77657234   0.77801381  0.78552462  0.78613155  0.78635915  0.78643502  0.78901449   0.79113876  0.79417343  0.7967529   0.79918064  0.79918064  0.79940824   0.80456718  0.80464305  0.80494651  0.80517411  0.80646385  0.80714665   0.80782945  0.80790532  0.80798119  0.80798119  0.80896745  0.81025719   0.81025719  0.81025719  0.81276079  0.81283666  0.81298839  0.8148092   0.82103027  0.82444428  0.82512708  0.82550641  0.82603748  0.82611334   0.82679615  0.82975495  0.83021015  0.83104469  0.83612776  0.83825203   0.84136257  0.84136257  0.84189363  0.84462484  0.84485244  0.84599044   0.84636977  0.84667324  0.84803884  0.84910098  0.85213565  0.85297018   0.85790152  0.86154313  0.8636674   0.86753661  0.86806767  0.86859874   0.87307488  0.87724755  0.87770275  0.88119263  0.88119263  0.8849101   0.88597223  0.88665503  0.88711023  0.8880965   0.89196571  0.89325544   0.89363478  0.89484865  0.89515211  0.89803505  0.90160079  0.90175252   0.90235946  0.90486306  0.90524239  0.90584933  0.90584933  0.9070632   0.90744253  0.907746    0.9079736   0.9093392   0.91260147  0.91404294   0.91457401  0.91692588  0.91715348  0.91776041  0.91791215  0.92117442   0.92420909  0.92443669  0.92451256  0.92504362  0.92527122  0.92823003   0.92830589  0.92914043  0.9292163   0.9310371   0.93452697  0.94287232   0.94332752  0.94347925  0.94363098  0.94385858  0.94446552  0.94704499   0.94803126  0.94878992  0.95212806  0.9522798   0.95326606  0.95425233   0.95721114  0.95948714  0.95948714  0.95963887  0.96100448  0.96290115   0.96335635  0.96426675  0.96707382  0.96828769  0.96904635  0.97101889   0.97117062  0.97147409  0.97192929  0.97268796  0.97306729  0.97329489   0.97337076  0.97352249  0.97503983  0.9753433   0.97564676  0.98080571   0.98118504  0.98118504  0.98346104  0.98452318  0.98566118  0.98877172   0.99089599  0.99248919  0.99400652  0.99514453  0.99635839  0.9974964   1.        ] ;


plot(theo, '-', 'LineWidth', line_width, 'Color', [211, 84, 0]/256);
hold all;
grid on;
plot(srw, '-', 'LineWidth', line_width, 'Color', [26, 188, 156]/256);
plot(we, '-', 'LineWidth', line_width, 'Color', [52, 152, 219]/256);

legend('Theo', 'SRW', 'WE', 'Location', 'Best');
xlabel('Node Id');
ylabel('CDF');
print -painters -dpdf -r150 CDF-Bias.pdf;


%% Yelp different starting point

goodplot();
x_srw_10000 = [0.408235743 0.228358638 0.14972354 0.122822259 0.116608184 0.111550182 0.103620735 0.098582194 0.094666859 0.090918934 0.087116628 ];
srw_10000 = [2155.44 3976.67 5630.03 7149.51 8566.72 9901.37 12353.76 13497.23 14594.44 17412.96104 21949.21053 ];

x_we_10000 = [0.248254815 0.210168758 0.148101919 0.113923882 0.105139935 0.096299303 0.089716243 0.089348857 0.075832439 0.072643956 0.084909215 0.069866165 0.061858812 0.063049456 0.067347354 0.056465914 0.054615949 0.050777994 0.060689484 0.050146276 ];
we_10000 = [3291.39 5147.06 6836.23 8401.25 9860.77 11235.94 12540.15 13774.75 14948.86 16069.62 17149.58 18189.75 19194.81 20164.01 21105.95 22016.95 22906.71 23772.93 24613.26 25433.44 ];

x_srw_15000 = [0.286646398 0.222288337 0.133202781 0.133006602 0.110915597 0.102788989 0.094725998 0.088649603 0.091959463 0.087353552 0.092068979 0.087896687 0.08617523 0.077991054 0.083632742 0.077563725 0.077974938 0.075384149 0.07108076 0.082366378 ];
srw_15000 = [2294.6 4203.75 5936.53 7526.75 9008.6 10402.44 11708.61 12956.67 14144.78 15286.24 16377.99 17431.84 18454.54 19440.68 20402.04 21333.14 22235.42 23112.75 23957.15 24789.25 ];

x_we_15000 = [0.363934887 0.245225606 0.144916788 0.122994607 0.103143751 0.102102221 0.082530632 0.094838616 0.07703621 0.073274102 0.074473977 0.06678141 0.061396206 0.060178846 0.065936712 0.058617887 0.053011767 0.052548104 0.047905208 0.057252399 ];
we_15000 = [2352.16 4267.62 5993.89 7579.79 9058.59 10432.44 11738.19 12972.08 14144.99 15272.23 16348.92 17388 18387.44 19357.02 20294.52 21201.45 22083.07 22937.92 23772.54 24581.85 ];

line_width = 2;

plot(x_srw_10000, srw_10000, 's-', 'LineWidth', line_width, 'Color', [44, 62, 80]/256);
hold all;
grid on;
plot(x_we_10000, we_10000, 'o-', 'LineWidth', line_width, 'Color', [142, 68, 173]/256);
plot(x_srw_15000, srw_15000, '<-', 'LineWidth', line_width, 'Color', [41, 128, 185]/256);
plot(x_we_15000, we_15000, '>-' , 'LineWidth', line_width, 'Color', [39, 174, 96]/256);

legend('WE-0', 'WE-4675', 'WE-5302', 'WE-26391' ,'Location','Best');
xlabel('Relative Error');
ylabel('Query Cost');
%axis([0 0.6 0 25000]);
print -painters -dpdf -r150 Yelp-different-starting-nodes.pdf;

%% CDF bias sorted 1
goodplot();
line_width = 4;

theo = [3.56989861e-05   7.13979723e-05   1.07096958e-04   1.42795945e-04    1.78494931e-04   2.14193917e-04   2.49892903e-04   2.85591889e-04    3.21290875e-04   3.56989861e-04   4.28387834e-04   4.99785806e-04    5.71183778e-04   6.42581751e-04   7.13979723e-04   7.85377695e-04    8.56775668e-04   9.28173640e-04   9.99571612e-04   1.07096958e-03    1.14236756e-03   1.24946452e-03   1.35656147e-03   1.46365843e-03    1.57075539e-03   1.67785235e-03   1.78494931e-03   1.89204627e-03    1.99914322e-03   2.14193917e-03   2.28473511e-03   2.42753106e-03    2.57032700e-03   2.71312295e-03   2.85591889e-03   2.99871484e-03    3.14151078e-03   3.28430673e-03   3.42710267e-03   3.60559760e-03    3.78409253e-03   3.96258746e-03   4.14108239e-03   4.31957732e-03    4.49807225e-03   4.67656719e-03   4.85506212e-03   5.03355705e-03    5.21205198e-03   5.39054691e-03   5.56904184e-03   5.74753677e-03    5.92603170e-03   6.10452663e-03   6.31872055e-03   6.53291447e-03    6.74710838e-03   6.96130230e-03   7.17549622e-03   7.38969013e-03    7.60388405e-03   7.81807797e-03   8.03227188e-03   8.24646580e-03    8.46065972e-03   8.67485363e-03   8.88904755e-03   9.10324147e-03    9.31743538e-03   9.56732829e-03   9.81722119e-03   1.00671141e-02    1.03170070e-02   1.05668999e-02   1.08167928e-02   1.10666857e-02    1.13165786e-02   1.15664715e-02   1.18163644e-02   1.20662573e-02    1.23161502e-02   1.25660431e-02   1.28159360e-02   1.30658289e-02    1.33157218e-02   1.35656147e-02   1.38155076e-02   1.40654005e-02    1.43152934e-02   1.45651863e-02   1.48150793e-02   1.51006711e-02    1.53862630e-02   1.56718549e-02   1.59574468e-02   1.62430387e-02    1.65286306e-02   1.68142225e-02   1.70998144e-02   1.73854063e-02    1.76709981e-02   1.79565900e-02   1.82421819e-02   1.85277738e-02    1.88133657e-02   1.90989576e-02   1.93845495e-02   1.96701414e-02    1.99914322e-02   2.03127231e-02   2.06340140e-02   2.09553049e-02    2.12765957e-02   2.15978866e-02   2.19191775e-02   2.22404684e-02    2.25617592e-02   2.28830501e-02   2.32043410e-02   2.35256319e-02    2.38469227e-02   2.41682136e-02   2.44895045e-02   2.48107954e-02    2.51320862e-02   2.54533771e-02   2.57746680e-02   2.60959589e-02    2.64529487e-02   2.68099386e-02   2.71669285e-02   2.75239183e-02    2.78809082e-02   2.82378980e-02   2.85948879e-02   2.89518778e-02    2.93088676e-02   2.96658575e-02   3.00228474e-02   3.03798372e-02    3.07368271e-02   3.10938169e-02   3.14508068e-02   3.18077967e-02    3.21647865e-02   3.25217764e-02   3.28787662e-02   3.32357561e-02    3.36284450e-02   3.40211338e-02   3.44138226e-02   3.48065115e-02    3.51992003e-02   3.55918892e-02   3.59845780e-02   3.63772669e-02    3.67699557e-02   3.71626446e-02   3.75553334e-02   3.79480223e-02    3.83407111e-02   3.87334000e-02   3.91260888e-02   3.95187777e-02    3.99114665e-02   4.03398543e-02   4.07682422e-02   4.11966300e-02    4.16250178e-02   4.20534057e-02   4.24817935e-02   4.29101814e-02    4.33385692e-02   4.37669570e-02   4.41953449e-02   4.46237327e-02    4.50521205e-02   4.54805084e-02   4.59088962e-02   4.63372840e-02    4.68013708e-02   4.72654577e-02   4.77295445e-02   4.81936313e-02    4.86577181e-02   4.91218049e-02   4.95858918e-02   5.00499786e-02    5.05140654e-02   5.09781522e-02   5.14422390e-02   5.19063259e-02    5.23704127e-02   5.28344995e-02   5.32985863e-02   5.37626731e-02    5.42267600e-02   5.46908468e-02   5.51549336e-02   5.56190204e-02    5.60831072e-02   5.65471941e-02   5.70469799e-02   5.75467657e-02    5.80465515e-02   5.85463373e-02   5.90461231e-02   5.95459089e-02    6.00456947e-02   6.05454805e-02   6.10452663e-02   6.15450521e-02    6.20448379e-02   6.25446237e-02   6.30444095e-02   6.35441953e-02    6.40439812e-02   6.45437670e-02   6.50435528e-02   6.55433386e-02    6.60431244e-02   6.65429102e-02   6.70783950e-02   6.76138798e-02    6.81493646e-02   6.86848494e-02   6.92203341e-02   6.97558189e-02    7.02913037e-02   7.08267885e-02   7.13622733e-02   7.18977581e-02    7.24332429e-02   7.29687277e-02   7.35042125e-02   7.40396973e-02    7.45751821e-02   7.51106669e-02   7.56461516e-02   7.61816364e-02    7.67171212e-02   7.72526060e-02   7.78237898e-02   7.83949736e-02    7.89661574e-02   7.95373411e-02   8.01085249e-02   8.06797087e-02    8.12508925e-02   8.18220763e-02   8.23932600e-02   8.29644438e-02    8.35356276e-02   8.41068114e-02   8.46779951e-02   8.52491789e-02    8.58203627e-02   8.63915465e-02   8.69627303e-02   8.75339140e-02    8.81050978e-02   8.87119806e-02   8.93188633e-02   8.99257461e-02    9.05326289e-02   9.11395116e-02   9.17463944e-02   9.23532772e-02    9.29601599e-02   9.35670427e-02   9.41739255e-02   9.47808082e-02    9.53876910e-02   9.59945738e-02   9.66014565e-02   9.72083393e-02    9.78152220e-02   9.84578038e-02   9.91003855e-02   9.97429673e-02    1.00385549e-01   1.01028131e-01   1.01670713e-01   1.02313294e-01    1.02955876e-01   1.03598458e-01   1.04241040e-01   1.04883621e-01    1.05526203e-01   1.06168785e-01   1.06811367e-01   1.07453948e-01    1.08096530e-01   1.08739112e-01   1.09381694e-01   1.10024275e-01    1.10666857e-01   1.11345138e-01   1.12023419e-01   1.12701699e-01    1.13379980e-01   1.14058261e-01   1.14736541e-01   1.15414822e-01    1.16093103e-01   1.16771384e-01   1.17449664e-01   1.18127945e-01    1.18806226e-01   1.19484507e-01   1.20198486e-01   1.20912466e-01    1.21626446e-01   1.22340426e-01   1.23054405e-01   1.23768385e-01    1.24482365e-01   1.25196344e-01   1.25910324e-01   1.26624304e-01    1.27338284e-01   1.28052263e-01   1.28801942e-01   1.29551621e-01    1.30301299e-01   1.31050978e-01   1.31800657e-01   1.32550336e-01    1.33300014e-01   1.34049693e-01   1.34799372e-01   1.35549050e-01    1.36298729e-01   1.37048408e-01   1.37833786e-01   1.38619163e-01    1.39404541e-01   1.40189919e-01   1.40975296e-01   1.41760674e-01    1.42546052e-01   1.43331429e-01   1.44116807e-01   1.44902185e-01    1.45723261e-01   1.46544338e-01   1.47365415e-01   1.48186492e-01    1.49007568e-01   1.49828645e-01   1.50649722e-01   1.51470798e-01    1.52291875e-01   1.53112952e-01   1.53934028e-01   1.54790804e-01    1.55647580e-01   1.56504355e-01   1.57361131e-01   1.58217907e-01    1.59074682e-01   1.59931458e-01   1.60788234e-01   1.61645009e-01    1.62501785e-01   1.63358561e-01   1.64251035e-01   1.65143510e-01    1.66035985e-01   1.66928459e-01   1.67820934e-01   1.68713409e-01    1.69605883e-01   1.70498358e-01   1.71426531e-01   1.72354705e-01    1.73282879e-01   1.74211052e-01   1.75139226e-01   1.76067400e-01    1.76995573e-01   1.77923747e-01   1.78851921e-01   1.79780094e-01    1.80708268e-01   1.81636442e-01   1.82600314e-01   1.83564187e-01    1.84528059e-01   1.85491932e-01   1.86455805e-01   1.87419677e-01    1.88383550e-01   1.89347423e-01   1.90311295e-01   1.91275168e-01    1.92274739e-01   1.93274311e-01   1.94273883e-01   1.95273454e-01    1.96273026e-01   1.97272597e-01   1.98272169e-01   1.99271741e-01    2.00307011e-01   2.01342282e-01   2.02377552e-01   2.03412823e-01    2.04448094e-01   2.05483364e-01   2.06554334e-01   2.07625303e-01    2.08696273e-01   2.09767243e-01   2.10838212e-01   2.11909182e-01    2.12980151e-01   2.14051121e-01   2.15122091e-01   2.16193060e-01    2.17264030e-01   2.18334999e-01   2.19405969e-01   2.20512637e-01    2.21619306e-01   2.22725975e-01   2.23832643e-01   2.24939312e-01    2.26045980e-01   2.27188348e-01   2.28330715e-01   2.29473083e-01    2.30615451e-01   2.31757818e-01   2.32900186e-01   2.34042553e-01    2.35184921e-01   2.36362987e-01   2.37541054e-01   2.38719120e-01    2.39897187e-01   2.41075253e-01   2.42253320e-01   2.43431387e-01    2.44645152e-01   2.45858918e-01   2.47072683e-01   2.48286449e-01    2.49500214e-01   2.50713980e-01   2.51927745e-01   2.53141511e-01    2.54355276e-01   2.55604741e-01   2.56854205e-01   2.58103670e-01    2.59353134e-01   2.60602599e-01   2.61887762e-01   2.63172926e-01    2.64458089e-01   2.65743253e-01   2.67028416e-01   2.68313580e-01    2.69598743e-01   2.70919606e-01   2.72240468e-01   2.73561331e-01    2.74882193e-01   2.76203056e-01   2.77523918e-01   2.78880480e-01    2.80237041e-01   2.81593603e-01   2.82950164e-01   2.84306726e-01    2.85698986e-01   2.87091247e-01   2.88483507e-01   2.89875768e-01    2.91268028e-01   2.92660288e-01   2.94052549e-01   2.95444809e-01    2.96872769e-01   2.98300728e-01   2.99728688e-01   3.01156647e-01    3.02584607e-01   3.04012566e-01   3.05440525e-01   3.06868485e-01    3.08332143e-01   3.09795802e-01   3.11259460e-01   3.12723119e-01    3.14222476e-01   3.15721833e-01   3.17221191e-01   3.18720548e-01    3.20255605e-01   3.21790661e-01   3.23325718e-01   3.24860774e-01    3.26395830e-01   3.27930887e-01   3.29465943e-01   3.31036699e-01    3.32607454e-01   3.34178209e-01   3.35748965e-01   3.37319720e-01    3.38926174e-01   3.40532629e-01   3.42139083e-01   3.43745538e-01    3.45351992e-01   3.46994145e-01   3.48636299e-01   3.50278452e-01    3.51920605e-01   3.53598458e-01   3.55276310e-01   3.56954163e-01    3.58632015e-01   3.60309867e-01   3.61987720e-01   3.63701271e-01    3.65414822e-01   3.67128374e-01   3.68841925e-01   3.70555476e-01    3.72269028e-01   3.73982579e-01   3.75731829e-01   3.77481080e-01    3.79230330e-01   3.80979580e-01   3.82728831e-01   3.84478081e-01    3.86227331e-01   3.88012280e-01   3.89797230e-01   3.91582179e-01    3.93367128e-01   3.95152078e-01   3.96937027e-01   3.98721976e-01    4.00542625e-01   4.02363273e-01   4.04183921e-01   4.06004569e-01    4.07825218e-01   4.09645866e-01   4.11466514e-01   4.13287163e-01    4.15107811e-01   4.16964158e-01   4.18820505e-01   4.20676853e-01    4.22533200e-01   4.24389547e-01   4.26245895e-01   4.28102242e-01    4.29958589e-01   4.31850635e-01   4.33742682e-01   4.35634728e-01    4.37526774e-01   4.39418821e-01   4.41310867e-01   4.43202913e-01    4.45094959e-01   4.47022705e-01   4.48950450e-01   4.50913894e-01    4.52877338e-01   4.54876482e-01   4.56875625e-01   4.58874768e-01    4.60873911e-01   4.62908753e-01   4.64943596e-01   4.66978438e-01    4.69048979e-01   4.71119520e-01   4.73190061e-01   4.75296302e-01    4.77402542e-01   4.79508782e-01   4.81615022e-01   4.83721262e-01    4.85827502e-01   4.87969442e-01   4.90111381e-01   4.92253320e-01    4.94395259e-01   4.96537198e-01   4.98679138e-01   5.00821077e-01    5.02963016e-01   5.05140654e-01   5.07318292e-01   5.09495930e-01    5.11673568e-01   5.13851207e-01   5.16028845e-01   5.18206483e-01    5.20384121e-01   5.22561759e-01   5.24739397e-01   5.26952735e-01    5.29166072e-01   5.31379409e-01   5.33592746e-01   5.35806083e-01    5.38019420e-01   5.40232757e-01   5.42446095e-01   5.44659432e-01    5.46872769e-01   5.49086106e-01   5.51299443e-01   5.53548479e-01    5.55797515e-01   5.58082250e-01   5.60366986e-01   5.62651721e-01    5.64936456e-01   5.67221191e-01   5.69541625e-01   5.71862059e-01    5.74182493e-01   5.76502927e-01   5.78823361e-01   5.81143796e-01    5.83499929e-01   5.85856062e-01   5.88212195e-01   5.90604027e-01    5.92995859e-01   5.95387691e-01   5.97779523e-01   6.00207054e-01    6.02634585e-01   6.05062116e-01   6.07489647e-01   6.09917178e-01    6.12344709e-01   6.14807939e-01   6.17271169e-01   6.19734400e-01    6.22197630e-01   6.24660860e-01   6.27124090e-01   6.29587320e-01    6.32050550e-01   6.34549479e-01   6.37048408e-01   6.39547337e-01    6.42046266e-01   6.44545195e-01   6.47079823e-01   6.49614451e-01    6.52149079e-01   6.54683707e-01   6.57218335e-01   6.59752963e-01    6.62323290e-01   6.64893617e-01   6.67463944e-01   6.70069970e-01    6.72675996e-01   6.75282022e-01   6.77888048e-01   6.80529773e-01    6.83171498e-01   6.85813223e-01   6.88454948e-01   6.91096673e-01    6.93774097e-01   6.96451521e-01   6.99128945e-01   7.01806369e-01    7.04483793e-01   7.07161217e-01   7.09838641e-01   7.12551764e-01    7.15264886e-01   7.18013708e-01   7.20762530e-01   7.23511352e-01    7.26260174e-01   7.29008996e-01   7.31793517e-01   7.34578038e-01    7.37398258e-01   7.40218478e-01   7.43038698e-01   7.45894617e-01    7.48786234e-01   7.51677852e-01   7.54569470e-01   7.57461088e-01    7.60388405e-01   7.63315722e-01   7.66243039e-01   7.69170356e-01    7.72097672e-01   7.75024989e-01   7.77952306e-01   7.80879623e-01    7.83842639e-01   7.86805655e-01   7.89768671e-01   7.92767385e-01    7.95766100e-01   7.98800514e-01   8.01834928e-01   8.04869342e-01    8.07903756e-01   8.10973868e-01   8.14043981e-01   8.17149793e-01    8.20255605e-01   8.23361417e-01   8.26502927e-01   8.29644438e-01    8.32785949e-01   8.35927460e-01   8.39104669e-01   8.42317578e-01    8.45530487e-01   8.48743396e-01   8.51992003e-01   8.55240611e-01    8.58489219e-01   8.61737827e-01   8.65022133e-01   8.68306440e-01    8.71590747e-01   8.74946452e-01   8.78302156e-01   8.81693560e-01    8.85084964e-01   8.88512066e-01   8.91939169e-01   8.95401971e-01    8.98900471e-01   9.02398972e-01   9.05897473e-01   9.09431672e-01    9.12965872e-01   9.16535770e-01   9.20141368e-01   9.23746966e-01    9.27388262e-01   9.31065258e-01   9.34742253e-01   9.38454948e-01    9.42203341e-01   9.45987434e-01   9.49771526e-01   9.53555619e-01    9.57375411e-01   9.61373697e-01   9.65371983e-01   9.69441668e-01    9.73547051e-01   9.77652435e-01   9.81864915e-01   9.86184492e-01    9.90504070e-01   9.95144938e-01   1.00000000e+00];
srw = [ 0.          0.          0.          0.          0.          0.          0.   0.          0.          0.          0.          0.          0.          0.   0.          0.          0.          0.          0.          0.          0.   0.          0.          0.          0.          0.          0.          0.   0.          0.          0.          0.          0.          0.00233645   0.00233645  0.00233645  0.0046729   0.0046729   0.0046729   0.00700935   0.00700935  0.00700935  0.00700935  0.00934579  0.00934579  0.00934579   0.00934579  0.00934579  0.00934579  0.00934579  0.00934579  0.00934579   0.00934579  0.00934579  0.00934579  0.00934579  0.00934579  0.00934579   0.00934579  0.00934579  0.00934579  0.00934579  0.00934579  0.00934579   0.00934579  0.01168224  0.01168224  0.01401869  0.01401869  0.01401869   0.01635514  0.01869159  0.01869159  0.01869159  0.01869159  0.01869159   0.01869159  0.01869159  0.02102804  0.02102804  0.02102804  0.02102804   0.02102804  0.02102804  0.02336449  0.02336449  0.02803738  0.03037383   0.03037383  0.03037383  0.03037383  0.03037383  0.03037383  0.03037383   0.03037383  0.03037383  0.03037383  0.03037383  0.03037383  0.03271028   0.03271028  0.03271028  0.03738318  0.03738318  0.04672897  0.04672897   0.04906542  0.04906542  0.05140187  0.05373832  0.05373832  0.05607477   0.05607477  0.05607477  0.05607477  0.05841121  0.05841121  0.05841121   0.05841121  0.06308411  0.06308411  0.06308411  0.06308411  0.06308411   0.06308411  0.06308411  0.06542056  0.06542056  0.06542056  0.06542056   0.06542056  0.06542056  0.06542056  0.06775701  0.06775701  0.06775701   0.07242991  0.07242991  0.07242991  0.07476636  0.07476636  0.0771028   0.0771028   0.0771028   0.0771028   0.07943925  0.0817757   0.0817757   0.0817757   0.0817757   0.0817757   0.0817757   0.0817757   0.0817757   0.0817757   0.0817757   0.0817757   0.0817757   0.0817757   0.0817757   0.0817757   0.08411215  0.08411215  0.08411215  0.08411215  0.08411215   0.08411215  0.08411215  0.08411215  0.08411215  0.08411215  0.08411215   0.0864486   0.0864486   0.0864486   0.0864486   0.0864486   0.0864486   0.0911215   0.0911215   0.0911215   0.09345794  0.09345794  0.09345794   0.09345794  0.09345794  0.09345794  0.09579439  0.09813084  0.09813084   0.09813084  0.09813084  0.09813084  0.09813084  0.09813084  0.09813084   0.09813084  0.09813084  0.09813084  0.09813084  0.10046729  0.10046729   0.10046729  0.10280374  0.10514019  0.10514019  0.10514019  0.10747664   0.10747664  0.10747664  0.10747664  0.10747664  0.10747664  0.10747664   0.10981308  0.11214953  0.11448598  0.11448598  0.11682243  0.11915888   0.11915888  0.12149533  0.12149533  0.12149533  0.12149533  0.12383178   0.12383178  0.12383178  0.12383178  0.12383178  0.12383178  0.12383178   0.12383178  0.12383178  0.12383178  0.12383178  0.12383178  0.12383178   0.12616822  0.12616822  0.12616822  0.12616822  0.12850467  0.12850467   0.12850467  0.13084112  0.13551402  0.13785047  0.14018692  0.14018692   0.14252336  0.14252336  0.14252336  0.14719626  0.14719626  0.14719626   0.14953271  0.15420561  0.15420561  0.15420561  0.1588785   0.16121495   0.1682243   0.1682243   0.1728972   0.1728972   0.17523364  0.17757009   0.17757009  0.17757009  0.17757009  0.17990654  0.18224299  0.18224299   0.18224299  0.18457944  0.18457944  0.18457944  0.18691589  0.18691589   0.18691589  0.18691589  0.18925234  0.19158879  0.19392523  0.19392523   0.19859813  0.20093458  0.20093458  0.20327103  0.20560748  0.20560748   0.20560748  0.20560748  0.20560748  0.20794393  0.20794393  0.20794393   0.20794393  0.20794393  0.21028037  0.21261682  0.21261682  0.21495327   0.21495327  0.21495327  0.21495327  0.21495327  0.21728972  0.21728972   0.21728972  0.21962617  0.21962617  0.22196262  0.22429907  0.22429907   0.22429907  0.22663551  0.22897196  0.22897196  0.23364486  0.23364486   0.23598131  0.23598131  0.23598131  0.23831776  0.23831776  0.23831776   0.23831776  0.24065421  0.24065421  0.24065421  0.24299065  0.24299065   0.24299065  0.24299065  0.2453271   0.25        0.25        0.25        0.25   0.25233645  0.25233645  0.25233645  0.25233645  0.25700935  0.25700935   0.26168224  0.26168224  0.26168224  0.26168224  0.26168224  0.26401869   0.26401869  0.26401869  0.26635514  0.26869159  0.26869159  0.26869159   0.26869159  0.27102804  0.27102804  0.27336449  0.27803738  0.27803738   0.27803738  0.27803738  0.27803738  0.27803738  0.27803738  0.27803738   0.28271028  0.28271028  0.28271028  0.28271028  0.28271028  0.28738318   0.28738318  0.28971963  0.28971963  0.28971963  0.28971963  0.28971963   0.28971963  0.29205607  0.29439252  0.29439252  0.29906542  0.30140187   0.30140187  0.30373832  0.30373832  0.30373832  0.30607477  0.30607477   0.30607477  0.30607477  0.30607477  0.30607477  0.30607477  0.30607477   0.30607477  0.30841121  0.30841121  0.30841121  0.30841121  0.31074766   0.31308411  0.31308411  0.31308411  0.31542056  0.32009346  0.32242991   0.3271028   0.3271028   0.32943925  0.3317757   0.33411215  0.33411215   0.33411215  0.3411215   0.3411215   0.3411215   0.3411215   0.3411215   0.34345794  0.34345794  0.34345794  0.34345794  0.34345794  0.34579439   0.34579439  0.34813084  0.35046729  0.35046729  0.35046729  0.35046729   0.35046729  0.35280374  0.35280374  0.35747664  0.35747664  0.35747664   0.35747664  0.35747664  0.35747664  0.35747664  0.35747664  0.35747664   0.36214953  0.36682243  0.36915888  0.37149533  0.37149533  0.37383178   0.37383178  0.37383178  0.37383178  0.37850467  0.37850467  0.37850467   0.37850467  0.37850467  0.37850467  0.38084112  0.38084112  0.38084112   0.38084112  0.38084112  0.38084112  0.38084112  0.38317757  0.38317757   0.38551402  0.39252336  0.39252336  0.39252336  0.39252336  0.39953271   0.39953271  0.40186916  0.40186916  0.4088785   0.41121495  0.41121495   0.41121495  0.41588785  0.4182243   0.4182243   0.4182243   0.4182243   0.4182243   0.42056075  0.42056075  0.42056075  0.4228972   0.42757009   0.43224299  0.43691589  0.43691589  0.43691589  0.43691589  0.43691589   0.43925234  0.44158879  0.44158879  0.44158879  0.44158879  0.44158879   0.44158879  0.44392523  0.44626168  0.44626168  0.44859813  0.44859813   0.45093458  0.45327103  0.45327103  0.45327103  0.45794393  0.45794393   0.45794393  0.46261682  0.46261682  0.46261682  0.46261682  0.46261682   0.46261682  0.46261682  0.46261682  0.46261682  0.46261682  0.46261682   0.46261682  0.46261682  0.46261682  0.46261682  0.46495327  0.46495327   0.46495327  0.46495327  0.46495327  0.46728972  0.46728972  0.46728972   0.46728972  0.47196262  0.47429907  0.47663551  0.47897196  0.47897196   0.47897196  0.47897196  0.48130841  0.48130841  0.48364486  0.48598131   0.48831776  0.49065421  0.49299065  0.49299065  0.4953271   0.4953271   0.4953271   0.49766355  0.50233645  0.50233645  0.5046729   0.5046729   0.5046729   0.50700935  0.50700935  0.50700935  0.50700935  0.51168224   0.51168224  0.51401869  0.51401869  0.51869159  0.51869159  0.52336449   0.52336449  0.52336449  0.52336449  0.52336449  0.52336449  0.52570093   0.52570093  0.52570093  0.52570093  0.52570093  0.52803738  0.53037383   0.53037383  0.53504673  0.53738318  0.53971963  0.53971963  0.54205607   0.54205607  0.54439252  0.54672897  0.54906542  0.54906542  0.54906542   0.54906542  0.55373832  0.55607477  0.55607477  0.55607477  0.55607477   0.55607477  0.55607477  0.55607477  0.55841121  0.55841121  0.56074766   0.56074766  0.56074766  0.56308411  0.56308411  0.56542056  0.57242991   0.57242991  0.57476636  0.5771028   0.5771028   0.57943925  0.57943925   0.57943925  0.57943925  0.5817757   0.58411215  0.5864486   0.58878505   0.58878505  0.5911215   0.5911215   0.5911215   0.59345794  0.59813084   0.59813084  0.60046729  0.60280374  0.60747664  0.60981308  0.60981308   0.60981308  0.61214953  0.61682243  0.61682243  0.62149533  0.62149533   0.62383178  0.62616822  0.62850467  0.62850467  0.63317757  0.63317757   0.63317757  0.63317757  0.63785047  0.63785047  0.64485981  0.64719626   0.64719626  0.65186916  0.65420561  0.6588785   0.6635514   0.66588785   0.6682243   0.6682243   0.67056075  0.67757009  0.67990654  0.68457944   0.68457944  0.68691589  0.68691589  0.68925234  0.68925234  0.68925234   0.69158879  0.69158879  0.69392523  0.69392523  0.69392523  0.69859813   0.70093458  0.70093458  0.70093458  0.70327103  0.70327103  0.70794393   0.71261682  0.71261682  0.71728972  0.71728972  0.71728972  0.71962617   0.71962617  0.72196262  0.72196262  0.72429907  0.72663551  0.72663551   0.72663551  0.73598131  0.73831776  0.73831776  0.74299065  0.7453271   0.7453271   0.74766355  0.75        0.7546729   0.7546729   0.75934579   0.75934579  0.75934579  0.76168224  0.76869159  0.77336449  0.78271028   0.78738318  0.78971963  0.78971963  0.79439252  0.79439252  0.80140187   0.80373832  0.80607477  0.81074766  0.81542056  0.82009346  0.82009346   0.82242991  0.82242991  0.82943925  0.83411215  0.84579439  0.85747664   0.86214953  0.86448598  0.86682243  0.86915888  0.86915888  0.87850467   0.87850467  0.88317757  0.88551402  0.88551402  0.88785047  0.89485981   0.89485981  0.89719626  0.90186916  0.90654206  0.9088785   0.9088785   0.91588785  0.9182243   0.92990654  0.92990654  0.93457944  0.94158879   0.94626168  0.96028037  0.96495327  0.97196262  0.97663551  0.98364486   0.98831776  1.        ];
we = [  5.31067446e-04   7.58667779e-04   7.58667779e-04   1.21386845e-03    1.21386845e-03   1.21386845e-03   1.21386845e-03   1.21386845e-03    1.36560200e-03   1.51733556e-03   1.89666945e-03   1.89666945e-03    1.97253623e-03   2.12426978e-03   2.12426978e-03   2.27600334e-03    2.27600334e-03   2.35187012e-03   2.35187012e-03   2.65533723e-03    2.65533723e-03   3.71747212e-03   3.94507245e-03   4.32440634e-03    4.32440634e-03   4.47613990e-03   5.76587512e-03   5.99347546e-03    5.99347546e-03   6.06934224e-03   6.44867612e-03   6.75214324e-03    6.75214324e-03   6.75214324e-03   6.75214324e-03   8.19361202e-03    8.42121235e-03   8.49707913e-03   8.57294591e-03   8.57294591e-03    9.10401335e-03   9.17988013e-03   9.17988013e-03   9.48334724e-03    9.48334724e-03   9.48334724e-03   9.63508080e-03   1.00144147e-02    1.04696154e-02   1.06213489e-02   1.10765496e-02   1.14558835e-02    1.18352174e-02   1.21386845e-02   1.23662848e-02   1.25180184e-02    1.25180184e-02   1.30490858e-02   1.34284197e-02   1.39594871e-02    1.41112207e-02   1.41870875e-02   1.45664214e-02   1.45664214e-02    1.47940217e-02   1.47940217e-02   1.53250891e-02   1.56285563e-02    1.56285563e-02   1.61596237e-02   1.61596237e-02   1.61596237e-02    1.63872240e-02   1.69182915e-02   1.75252257e-02   1.79045596e-02    1.79045596e-02   1.79045596e-02   1.79804264e-02   1.82838935e-02    1.82838935e-02   1.82838935e-02   1.82838935e-02   1.87390942e-02    1.92701616e-02   1.97253623e-02   2.04081633e-02   2.06357636e-02    2.10909643e-02   2.13185646e-02   2.15461649e-02   2.38221683e-02    2.45808361e-02   2.52636371e-02   2.57947045e-02   2.57947045e-02    2.63257719e-02   2.63257719e-02   2.63257719e-02   2.78431075e-02    2.78431075e-02   2.78431075e-02   2.85259085e-02   2.90569760e-02    2.94363098e-02   2.94363098e-02   3.00432441e-02   3.04225780e-02    3.36089826e-02   3.42917836e-02   3.48987179e-02   3.59608527e-02    3.64919202e-02   3.68712541e-02   3.72505880e-02   3.75540551e-02    3.80851225e-02   3.81609893e-02   3.82368561e-02   3.87679235e-02    3.94507245e-02   3.96783249e-02   3.99817920e-02   4.06645930e-02    4.07404598e-02   4.16508611e-02   4.21060618e-02   4.31681966e-02    4.40027312e-02   4.40027312e-02   4.54442000e-02   4.60511342e-02    4.60511342e-02   4.61270010e-02   4.64304681e-02   4.67339352e-02    4.79478037e-02   4.80995372e-02   4.87064714e-02   4.92375389e-02    4.92375389e-02   4.93134057e-02   4.93134057e-02   4.93134057e-02    4.94651392e-02   4.94651392e-02   4.99203399e-02   5.00720734e-02    5.09066080e-02   5.13618087e-02   5.18170093e-02   5.18928761e-02    5.26515439e-02   5.31826113e-02   5.37136788e-02   5.41688794e-02    5.41688794e-02   5.46999469e-02   5.53827479e-02   5.59896821e-02    5.69000835e-02   5.78104848e-02   5.84174190e-02   5.89484865e-02    6.00864881e-02   6.02382217e-02   6.03140885e-02   6.13762234e-02    6.22866247e-02   6.31970260e-02   6.32728928e-02   6.33487596e-02    6.41074274e-02   6.47902284e-02   6.51695622e-02   6.60040968e-02    6.60799636e-02   6.71420985e-02   6.75972991e-02   6.83559669e-02    7.06319703e-02   7.10871709e-02   7.23010394e-02   7.24527729e-02    7.31355739e-02   7.38183749e-02   7.41977088e-02   7.46529095e-02    7.56391776e-02   7.67771793e-02   7.76875806e-02   7.83703816e-02    7.89773158e-02   7.89773158e-02   7.95842501e-02   8.04187846e-02    8.08739853e-02   8.14050527e-02   8.14050527e-02   8.22395873e-02    8.35293225e-02   8.47431910e-02   8.60329262e-02   8.65639936e-02    8.73985282e-02   8.74743950e-02   8.79295956e-02   8.90675973e-02    8.91434641e-02   8.92193309e-02   8.99021319e-02   9.02814657e-02    9.14953342e-02   9.14953342e-02   9.24816023e-02   9.33161369e-02    9.43024050e-02   9.52128063e-02   9.56680070e-02   9.63508080e-02    9.69577422e-02   9.75646764e-02   9.81716107e-02   9.91578788e-02    1.00068280e-01   1.00144147e-01   1.01054548e-01   1.01054548e-01    1.01813216e-01   1.02647751e-01   1.03178818e-01   1.04468553e-01    1.05227221e-01   1.05758288e-01   1.05910022e-01   1.05910022e-01    1.06592823e-01   1.07958425e-01   1.08337759e-01   1.09324027e-01    1.10310295e-01   1.10462029e-01   1.10537895e-01   1.11296563e-01    1.12510432e-01   1.12662165e-01   1.13648433e-01   1.13648433e-01    1.14482968e-01   1.15089902e-01   1.16531371e-01   1.17441772e-01    1.18048706e-01   1.18883241e-01   1.19869509e-01   1.21083378e-01    1.21310978e-01   1.21917912e-01   1.21993779e-01   1.23131781e-01    1.24649116e-01   1.25559517e-01   1.25787118e-01   1.26318185e-01    1.27076853e-01   1.27152720e-01   1.28290721e-01   1.29201123e-01    1.29959791e-01   1.32159927e-01   1.32159927e-01   1.32235794e-01    1.32690995e-01   1.33677263e-01   1.34663531e-01   1.34815264e-01    1.36408467e-01   1.36484334e-01   1.37318868e-01   1.38608603e-01    1.39746605e-01   1.39822472e-01   1.39822472e-01   1.39898339e-01    1.40277672e-01   1.41339807e-01   1.42174342e-01   1.43236477e-01    1.44146878e-01   1.45133146e-01   1.45815947e-01   1.47181549e-01    1.48547151e-01   1.49229952e-01   1.49305819e-01   1.50140354e-01    1.50974888e-01   1.52188757e-01   1.53250891e-01   1.54464760e-01    1.56057962e-01   1.56892497e-01   1.58030498e-01   1.58940900e-01    1.58940900e-01   1.60458235e-01   1.61823837e-01   1.61975571e-01    1.63037706e-01   1.63796374e-01   1.65010242e-01   1.66603444e-01    1.67665579e-01   1.68651847e-01   1.69941583e-01   1.70017449e-01    1.70093316e-01   1.71003717e-01   1.71534785e-01   1.71686518e-01    1.73962522e-01   1.75100523e-01   1.76086792e-01   1.77528260e-01    1.77528260e-01   1.78362795e-01   1.78590395e-01   1.79273196e-01    1.79424930e-01   1.79424930e-01   1.80562931e-01   1.81397466e-01    1.82383734e-01   1.83673469e-01   1.83749336e-01   1.84508004e-01    1.84735604e-01   1.86328807e-01   1.87542675e-01   1.87618542e-01    1.87694409e-01   1.88908277e-01   1.90425613e-01   1.92549882e-01    1.94067218e-01   1.95812154e-01   1.97632957e-01   1.98998559e-01    2.00136560e-01   2.01350429e-01   2.02716031e-01   2.03929899e-01    2.04916167e-01   2.06281769e-01   2.07419771e-01   2.08861240e-01    2.10075108e-01   2.10454442e-01   2.11895911e-01   2.13185646e-01    2.14551248e-01   2.16296184e-01   2.17661786e-01   2.19103255e-01    2.20544723e-01   2.20772324e-01   2.20848191e-01   2.22137926e-01    2.24186329e-01   2.25096730e-01   2.25855398e-01   2.26993400e-01    2.28814202e-01   2.31317806e-01   2.31393673e-01   2.32759275e-01    2.33669676e-01   2.35566345e-01   2.36704347e-01   2.36780214e-01    2.36780214e-01   2.37842349e-01   2.38904484e-01   2.39132084e-01    2.39283818e-01   2.40497686e-01   2.41711555e-01   2.41863288e-01    2.43759958e-01   2.45277293e-01   2.46642895e-01   2.46718762e-01    2.48084364e-01   2.48160231e-01   2.48236097e-01   2.50056900e-01    2.50284500e-01   2.50360367e-01   2.51194902e-01   2.52788104e-01    2.54077839e-01   2.55671042e-01   2.57036644e-01   2.58402246e-01    2.59691981e-01   2.62043851e-01   2.63181853e-01   2.64699188e-01    2.66519991e-01   2.68189060e-01   2.69478795e-01   2.70996131e-01    2.72134132e-01   2.73954935e-01   2.75851605e-01   2.77520674e-01    2.78431075e-01   2.80479478e-01   2.82224414e-01   2.83893483e-01    2.84955618e-01   2.86321220e-01   2.86397087e-01   2.88142023e-01    2.88217889e-01   2.88293756e-01   2.90038692e-01   2.91480161e-01    2.92769896e-01   2.92921630e-01   2.94590699e-01   2.96563235e-01    2.96790835e-01   2.97094302e-01   2.97170169e-01   2.97321903e-01    3.00432441e-01   3.02177377e-01   3.03998179e-01   3.05439648e-01    3.05515515e-01   3.07108717e-01   3.09157120e-01   3.09384720e-01    3.11053790e-01   3.13405660e-01   3.13481526e-01   3.13481526e-01    3.13557393e-01   3.15302329e-01   3.15605796e-01   3.17730066e-01    3.17881800e-01   3.17957666e-01   3.18109400e-01   3.18185267e-01    3.18261133e-01   3.20385403e-01   3.22206206e-01   3.24254609e-01    3.27289280e-01   3.29110083e-01   3.31082619e-01   3.33434489e-01    3.33586223e-01   3.35482892e-01   3.38138229e-01   3.40110765e-01    3.40414233e-01   3.40641833e-01   3.42462636e-01   3.44055838e-01    3.45952507e-01   3.47925044e-01   3.49821713e-01   3.52325317e-01    3.52325317e-01   3.53766786e-01   3.53994386e-01   3.56573856e-01    3.58698126e-01   3.60822396e-01   3.61049996e-01   3.63022532e-01    3.65298536e-01   3.66664138e-01   3.68788408e-01   3.71140278e-01    3.73416281e-01   3.75540551e-01   3.75616418e-01   3.77740687e-01    3.79561490e-01   3.81685760e-01   3.84341097e-01   3.84720431e-01    3.86692967e-01   3.86920567e-01   3.89424171e-01   3.91927775e-01    3.93520977e-01   3.96479782e-01   3.96555648e-01   3.98831652e-01    4.00500721e-01   4.02624991e-01   4.04369926e-01   4.04597527e-01    4.04597527e-01   4.06797663e-01   4.09377134e-01   4.11653137e-01    4.13701540e-01   4.15977543e-01   4.16129277e-01   4.18708747e-01    4.21591685e-01   4.23791822e-01   4.23867688e-01   4.25840225e-01    4.28799029e-01   4.28950762e-01   4.31681966e-01   4.33806236e-01    4.36385707e-01   4.38737577e-01   4.40861847e-01   4.44199985e-01    4.46324255e-01   4.48220924e-01   4.48372658e-01   4.48676125e-01    4.48827858e-01   4.49207192e-01   4.51786663e-01   4.51786663e-01    4.52165997e-01   4.54593733e-01   4.54745467e-01   4.55048934e-01    4.58007738e-01   4.58159472e-01   4.58462939e-01   4.61952811e-01    4.65290949e-01   4.67491086e-01   4.70374023e-01   4.72877627e-01    4.75457097e-01   4.77733101e-01   4.78036568e-01   4.78415902e-01    4.80843639e-01   4.83878310e-01   4.84105910e-01   4.87140581e-01    4.89720052e-01   4.89871785e-01   4.90023519e-01   4.90099385e-01    4.90326986e-01   4.90858053e-01   4.94120325e-01   4.97079129e-01    4.98975798e-01   4.99430999e-01   4.99582733e-01   5.00189667e-01    5.00341401e-01   5.00569001e-01   5.03603672e-01   5.07321144e-01    5.09673014e-01   5.13314620e-01   5.16880358e-01   5.17107958e-01    5.17259692e-01   5.17411426e-01   5.17563159e-01   5.18094227e-01    5.20597830e-01   5.20749564e-01   5.23329034e-01   5.27425840e-01    5.30232911e-01   5.31522646e-01   5.31826113e-01   5.34936651e-01    5.37212655e-01   5.37364388e-01   5.37591988e-01   5.40019725e-01    5.43281997e-01   5.43888931e-01   5.47758137e-01   5.47985737e-01    5.51779076e-01   5.54737880e-01   5.57772551e-01   5.61414157e-01    5.61641757e-01   5.64069494e-01   5.67028298e-01   5.67180032e-01    5.70973371e-01   5.73249374e-01   5.76890979e-01   5.80001517e-01    5.83491389e-01   5.87057128e-01   5.90015932e-01   5.90471133e-01    5.90622866e-01   5.93885138e-01   5.94492072e-01   5.94871406e-01    5.96312875e-01   6.00182080e-01   6.03520218e-01   6.06327289e-01    6.10424095e-01   6.13458766e-01   6.16265837e-01   6.16569304e-01    6.16872771e-01   6.17327972e-01   6.17707306e-01   6.20438510e-01    6.24080115e-01   6.24383582e-01   6.27645854e-01   6.27797587e-01    6.31894393e-01   6.32349594e-01   6.35384265e-01   6.39632805e-01    6.40467339e-01   6.40846673e-01   6.46005614e-01   6.50330020e-01    6.54199226e-01   6.58296032e-01   6.61330703e-01   6.61482437e-01    6.61937638e-01   6.65503376e-01   6.65882710e-01   6.69979516e-01    6.73393521e-01   6.76655792e-01   6.81207799e-01   6.84394204e-01    6.84697671e-01   6.88946210e-01   6.93725817e-01   6.94181018e-01    6.97519156e-01   6.97822623e-01   6.98126091e-01   7.01767696e-01    7.04954101e-01   7.09050907e-01   7.13375313e-01   7.17016918e-01    7.20506790e-01   7.24982930e-01   7.25286397e-01   7.29459070e-01    7.29838404e-01   7.34086943e-01   7.34390410e-01   7.34693878e-01    7.35300812e-01   7.35528412e-01   7.39397618e-01   7.43949624e-01    7.44480692e-01   7.44632425e-01   7.45391093e-01   7.45770427e-01    7.46073894e-01   7.49108565e-01   7.49487899e-01   7.49867233e-01    7.54798574e-01   7.58667779e-01   7.62157651e-01   7.66557924e-01    7.67316592e-01   7.67544192e-01   7.71640998e-01   7.71944466e-01    7.72323799e-01   7.76193005e-01   7.76951673e-01   7.77255140e-01    7.77786207e-01   7.78241408e-01   7.84159017e-01   7.89393824e-01    7.89621425e-01   7.94476899e-01   7.94932099e-01   7.99408239e-01    7.99787573e-01   8.00166907e-01   8.00925575e-01   8.01304909e-01    8.01911843e-01   8.02518777e-01   8.03049844e-01   8.03960246e-01    8.09650254e-01   8.10181322e-01   8.14353994e-01   8.14809195e-01    8.19209468e-01   8.19588802e-01   8.24216676e-01   8.29451483e-01    8.34003490e-01   8.34686291e-01   8.35217358e-01   8.35824293e-01    8.36582960e-01   8.41286701e-01   8.46673242e-01   8.47052576e-01    8.52590850e-01   8.53046051e-01   8.58280859e-01   8.58660193e-01    8.59267127e-01   8.65184736e-01   8.65639936e-01   8.66246870e-01    8.66929671e-01   8.71936879e-01   8.72088612e-01   8.72771413e-01    8.77854488e-01   8.83696229e-01   8.90827707e-01   8.91282907e-01    8.92041575e-01   8.92496776e-01   8.92724376e-01   8.93179577e-01    8.98414384e-01   9.04180259e-01   9.04635460e-01   9.11615204e-01    9.12298005e-01   9.18443214e-01   9.18974281e-01   9.24588423e-01    9.30961232e-01   9.37182308e-01   9.37485775e-01   9.37940976e-01    9.38547910e-01   9.39382444e-01   9.45300053e-01   9.50458994e-01    9.50914195e-01   9.57135270e-01   9.57893938e-01   9.66239284e-01    9.73901828e-01   9.81260906e-01   9.88771717e-01   9.89757985e-01    9.98255064e-01   9.99468933e-01   1.00000000e+00];


plot(theo, '-', 'LineWidth', line_width, 'Color', [211, 84, 0]/256);
hold all;
grid on;
plot(srw, '-', 'LineWidth', line_width, 'Color', [26, 188, 156]/256);
plot(we, '-', 'LineWidth', line_width, 'Color', [52, 152, 219]/256);

legend('Theo', 'SRW', 'WE', 'Location', 'Best');
xlabel('Node Id Ordered by Degree (Ascending)');
ylabel('CDF');
print -painters -dpdf -r150 Facebook-CDF-Bias-Sorted-Ascending.pdf;

%% CDF bias sorted -1
goodplot();
line_width = 4;

theo = [ 0.00485506  0.00949593  0.01381551  0.01813508  0.02234757  0.02645295   0.03055833  0.03462802  0.0386263   0.04262459  0.04644438  0.05022847   0.05401257  0.05779666  0.06154505  0.06525775  0.06893474  0.07261174   0.07625303  0.07985863  0.08346423  0.08703413  0.09056833  0.09410253   0.09760103  0.10109953  0.10459803  0.10806083  0.11148793  0.11491504   0.11830644  0.12169784  0.12505355  0.12840925  0.13169356  0.13497787   0.13826217  0.14151078  0.14475939  0.148008    0.1512566   0.15446951   0.15768242  0.16089533  0.16407254  0.16721405  0.17035556  0.17349707   0.17663858  0.1797444   0.18285021  0.18595602  0.18902613  0.19209624   0.19513066  0.19816507  0.20119949  0.2042339   0.20723261  0.21023133   0.21319435  0.21615736  0.21912038  0.22204769  0.22497501  0.22790233   0.23082964  0.23375696  0.23668428  0.2396116   0.24253891  0.24543053   0.24832215  0.25121377  0.25410538  0.2569613   0.25978152  0.26260174   0.26542196  0.26820648  0.270991    0.27373983  0.27648865  0.27923747   0.28198629  0.28473511  0.28744824  0.29016136  0.29283878  0.29551621   0.29819363  0.30087106  0.30354848  0.3062259   0.30890333  0.31154505   0.31418678  0.3168285   0.31947023  0.32211195  0.32471798  0.327324   0.32993003  0.33253606  0.33510638  0.33767671  0.34024704  0.34278167   0.34531629  0.34785092  0.35038555  0.35292018  0.35545481  0.35795373   0.36045266  0.36295159  0.36545052  0.36794945  0.37041268  0.37287591   0.37533914  0.37780237  0.3802656   0.38272883  0.38519206  0.38765529   0.39008282  0.39251035  0.39493788  0.39736541  0.39979295  0.40222048   0.40461231  0.40700414  0.40939597  0.41178781  0.41414394  0.41650007   0.4188562   0.42117664  0.42349707  0.42581751  0.42813794  0.43045837   0.43277881  0.43506354  0.43734828  0.43963301  0.44191775  0.44420248   0.44645152  0.44870056  0.45091389  0.45312723  0.45534057  0.45755391   0.45976724  0.46198058  0.46419392  0.46640725  0.46862059  0.47083393   0.47304727  0.4752606   0.47743824  0.47961588  0.48179352  0.48397116   0.48614879  0.48832643  0.49050407  0.49268171  0.49485935  0.49703698   0.49917892  0.50132086  0.5034628   0.50560474  0.50774668  0.50988862   0.51203056  0.5141725   0.51627874  0.51838498  0.52049122  0.52259746   0.5247037   0.52680994  0.52888048  0.53095102  0.53302156  0.5350564   0.53709125  0.53912609  0.54112523  0.54312438  0.54512352  0.54712266   0.54908611  0.55104955  0.5529773   0.55490504  0.55679709  0.55868913   0.56058118  0.56247323  0.56436527  0.56625732  0.56814936  0.57004141   0.57189776  0.57375411  0.57561045  0.5774668   0.57932315  0.58117949   0.58303584  0.58489219  0.58671284  0.58853349  0.59035413  0.59217478   0.59399543  0.59581608  0.59763673  0.59945738  0.60127802  0.60306297   0.60484792  0.60663287  0.60841782  0.61020277  0.61198772  0.61377267   0.61552192  0.61727117  0.61902042  0.62076967  0.62251892  0.62426817   0.62601742  0.62773097  0.62944452  0.63115808  0.63287163  0.63458518   0.63629873  0.63801228  0.63969013  0.64136799  0.64304584  0.64472369   0.64640154  0.64807939  0.64972155  0.6513637   0.65300585  0.65464801   0.65625446  0.65786092  0.65946737  0.66107383  0.66268028  0.66425104   0.66582179  0.66739255  0.6689633   0.67053406  0.67206911  0.67360417   0.67513923  0.67667428  0.67820934  0.6797444   0.68127945  0.68277881   0.68427817  0.68577752  0.68727688  0.68874054  0.6902042   0.69166786   0.69313152  0.69455947  0.69598743  0.69741539  0.69884335  0.70027131   0.70169927  0.70312723  0.70455519  0.70594745  0.70733971  0.70873197   0.71012423  0.71151649  0.71290875  0.71430101  0.71569327  0.71704984   0.7184064   0.71976296  0.72111952  0.72247608  0.72379694  0.72511781   0.72643867  0.72775953  0.72908039  0.73040126  0.73168642  0.73297158   0.73425675  0.73554191  0.73682707  0.73811224  0.7393974   0.74064687   0.74189633  0.74314579  0.74439526  0.74564472  0.74685849  0.74807225   0.74928602  0.75049979  0.75171355  0.75292732  0.75414108  0.75535485   0.75656861  0.75774668  0.75892475  0.76010281  0.76128088  0.76245895   0.76363701  0.76481508  0.76595745  0.76709981  0.76824218  0.76938455   0.77052692  0.77166928  0.77281165  0.77395402  0.77506069  0.77616736   0.77727403  0.77838069  0.77948736  0.78059403  0.781665    0.78273597   0.78380694  0.78487791  0.78594888  0.78701985  0.78809082  0.78916179   0.79023276  0.79130373  0.7923747   0.79344567  0.79451664  0.79555191   0.79658718  0.79762245  0.79865772  0.79969299  0.80072826  0.80172783   0.8027274   0.80372697  0.80472655  0.80572612  0.80672569  0.80772526   0.80872483  0.8096887   0.81065258  0.81161645  0.81258032  0.8135442   0.81450807  0.81547194  0.81643581  0.81739969  0.81836356  0.81929173   0.82021991  0.82114808  0.82207625  0.82300443  0.8239326   0.82486077   0.82578895  0.82671712  0.82764529  0.82857347  0.82950164  0.83039412   0.83128659  0.83217907  0.83307154  0.83396402  0.83485649  0.83574896   0.83664144  0.83749822  0.83835499  0.83921177  0.84006854  0.84092532   0.84178209  0.84263887  0.84349564  0.84435242  0.8452092   0.84606597   0.84688705  0.84770813  0.8485292   0.84935028  0.85017136  0.85099243   0.85181351  0.85263459  0.85345566  0.85427674  0.85509782  0.85588319   0.85666857  0.85745395  0.85823933  0.8590247   0.85981008  0.86059546   0.86138084  0.86216621  0.86295159  0.86370127  0.86445095  0.86520063   0.86595031  0.86669999  0.86744966  0.86819934  0.86894902  0.8696987   0.87044838  0.87119806  0.87194774  0.87266172  0.8733757   0.87408968   0.87480366  0.87551764  0.87623162  0.87694559  0.87765957  0.87837355   0.87908753  0.87980151  0.88051549  0.88119377  0.88187205  0.88255034   0.88322862  0.8839069   0.88458518  0.88526346  0.88594174  0.88662002   0.8872983   0.88797658  0.88865486  0.88933314  0.88997572  0.89061831   0.89126089  0.89190347  0.89254605  0.89318863  0.89383122  0.8944738   0.89511638  0.89575896  0.89640154  0.89704412  0.89768671  0.89832929   0.89897187  0.89961445  0.90025703  0.90089961  0.9015422   0.90218478   0.90279166  0.90339854  0.90400543  0.90461231  0.90521919  0.90582607   0.90643296  0.90703984  0.90764672  0.90825361  0.90886049  0.90946737   0.91007425  0.91068114  0.91128802  0.9118949   0.91246609  0.91303727   0.91360845  0.91417964  0.91475082  0.915322    0.91589319  0.91646437   0.91703556  0.91760674  0.91817792  0.91874911  0.91932029  0.91989148   0.92046266  0.92103384  0.92160503  0.92217621  0.92274739  0.92328288   0.92381836  0.92435385  0.92488933  0.92542482  0.9259603   0.92649579   0.92703127  0.92756676  0.92810224  0.92863773  0.92917321  0.9297087   0.93024418  0.93077967  0.93131515  0.93185064  0.93238612  0.93292161   0.93345709  0.93395688  0.93445666  0.93495645  0.93545623  0.93595602   0.9364558   0.93695559  0.93745538  0.93795516  0.93845495  0.93895473   0.93945452  0.93995431  0.94045409  0.94095388  0.94145366  0.94195345   0.94245323  0.94295302  0.94345281  0.94391689  0.94438098  0.94484507   0.94530915  0.94577324  0.94623733  0.94670141  0.9471655   0.94762959   0.94809367  0.94855776  0.94902185  0.94948593  0.94995002  0.95041411   0.9508782   0.95134228  0.95180637  0.95227046  0.95273454  0.95319863   0.95366272  0.9540911   0.95451949  0.95494788  0.95537627  0.95580466   0.95623304  0.95666143  0.95708982  0.95751821  0.95794659  0.95837498   0.95880337  0.95923176  0.95966015  0.96008853  0.96048122  0.96087391   0.9612666   0.96165929  0.96205198  0.96244467  0.96283736  0.96323004   0.96362273  0.96401542  0.96440811  0.9648008   0.96519349  0.96558618   0.96597887  0.96637156  0.96676424  0.96712123  0.96747822  0.96783521   0.9681922   0.96854919  0.96890618  0.96926317  0.96962016  0.96997715   0.97033414  0.97069113  0.97104812  0.97140511  0.9717621   0.97211909   0.97247608  0.97283307  0.97319006  0.97354705  0.97390404  0.97422533   0.97454662  0.97486791  0.9751892   0.9755105   0.97583179  0.97615308   0.97647437  0.97679566  0.97711695  0.97743824  0.97775953  0.97808082   0.97840211  0.9787234   0.9790447   0.97936599  0.97968728  0.98000857   0.98032986  0.98061545  0.98090104  0.98118663  0.98147223  0.98175782   0.98204341  0.982329    0.98261459  0.98290019  0.98318578  0.98347137   0.98375696  0.98404255  0.98432815  0.98461374  0.98489933  0.98518492   0.98543481  0.98568471  0.9859346   0.98618449  0.98643439  0.98668428   0.98693417  0.98718406  0.98743396  0.98768385  0.98793374  0.98818364   0.98843353  0.98868342  0.98893331  0.98918321  0.9894331   0.98968299   0.98993289  0.99018278  0.99043267  0.99068256  0.99089676  0.99111095   0.99132515  0.99153934  0.99175353  0.99196773  0.99218192  0.99239612   0.99261031  0.9928245   0.9930387   0.99325289  0.99346709  0.99368128   0.99389547  0.99407397  0.99425246  0.99443096  0.99460945  0.99478795   0.99496644  0.99514494  0.99532343  0.99550193  0.99568042  0.99585892   0.99603741  0.99621591  0.9963944   0.9965729   0.99671569  0.99685849   0.99700129  0.99714408  0.99728688  0.99742967  0.99757247  0.99771526   0.99785806  0.99800086  0.99810795  0.99821505  0.99832215  0.99842924   0.99853634  0.99864344  0.99875054  0.99885763  0.99892903  0.99900043   0.99907183  0.99914322  0.99921462  0.99928602  0.99935742  0.99942882   0.99950021  0.99957161  0.99964301  0.99967871  0.99971441  0.99975011   0.99978581  0.99982151  0.9998572   0.9998929   0.9999286   0.9999643   1.        ];
srw = [ 0.01168224  0.01635514  0.02102804  0.02803738  0.03504673  0.04906542   0.05373832  0.05841121  0.06308411  0.07009346  0.07009346  0.0771028   0.07943925  0.0911215   0.0911215   0.09345794  0.09813084  0.10280374   0.10514019  0.11214953  0.11214953  0.11448598  0.11682243  0.11682243   0.12616822  0.12616822  0.13084112  0.13084112  0.13317757  0.13551402   0.14018692  0.14252336  0.15420561  0.16588785  0.16588785  0.1728972   0.17757009  0.18224299  0.18691589  0.18691589  0.18925234  0.19158879   0.19392523  0.19859813  0.20560748  0.20794393  0.20794393  0.21261682   0.21261682  0.21728972  0.22663551  0.23130841  0.23364486  0.24065421   0.24065421  0.2453271   0.2453271   0.2453271   0.24766355  0.25233645   0.2546729   0.2546729   0.25700935  0.25934579  0.26168224  0.26168224   0.26168224  0.27102804  0.27336449  0.27336449  0.27803738  0.28037383   0.28037383  0.28271028  0.28271028  0.28271028  0.28271028  0.28738318   0.28738318  0.29205607  0.29672897  0.29906542  0.29906542  0.29906542   0.30140187  0.30140187  0.30140187  0.30607477  0.30841121  0.30841121   0.30841121  0.31074766  0.31074766  0.31308411  0.31308411  0.31542056   0.32009346  0.32009346  0.32242991  0.32242991  0.32476636  0.32476636   0.3271028   0.33411215  0.33878505  0.34345794  0.34579439  0.34579439   0.35280374  0.35514019  0.35514019  0.35981308  0.36214953  0.36682243   0.36682243  0.36682243  0.36682243  0.37149533  0.37616822  0.37616822   0.38084112  0.38084112  0.38317757  0.38551402  0.38785047  0.38785047   0.39018692  0.39485981  0.39719626  0.39719626  0.39719626  0.39953271   0.40186916  0.40654206  0.40654206  0.4088785   0.41121495  0.41121495   0.41121495  0.41121495  0.4135514   0.41588785  0.4182243   0.42056075   0.42056075  0.4228972   0.4228972   0.42523364  0.42523364  0.42523364   0.42523364  0.42757009  0.42757009  0.42757009  0.42757009  0.42990654   0.42990654  0.43224299  0.43224299  0.43224299  0.43457944  0.43457944   0.43691589  0.44392523  0.44626168  0.44859813  0.44859813  0.44859813   0.44859813  0.45327103  0.45560748  0.45560748  0.45560748  0.45560748   0.45560748  0.46028037  0.46261682  0.46495327  0.46495327  0.46728972   0.46728972  0.46962617  0.46962617  0.46962617  0.46962617  0.46962617   0.47196262  0.47429907  0.47429907  0.47429907  0.47663551  0.47663551   0.47663551  0.47663551  0.47663551  0.48130841  0.48130841  0.48598131   0.48598131  0.48831776  0.48831776  0.49299065  0.49766355  0.49766355   0.5         0.5         0.5         0.50233645  0.50233645  0.50233645   0.5046729   0.50700935  0.50934579  0.50934579  0.51168224  0.51168224   0.51168224  0.51401869  0.51635514  0.51869159  0.51869159  0.51869159   0.51869159  0.52102804  0.52102804  0.52336449  0.52570093  0.52570093   0.52803738  0.52803738  0.52803738  0.52803738  0.53271028  0.53504673   0.53504673  0.53504673  0.53504673  0.53738318  0.53738318  0.53738318   0.53738318  0.53738318  0.53738318  0.53738318  0.53738318  0.53738318   0.53738318  0.53738318  0.53738318  0.54205607  0.54205607  0.54205607   0.54205607  0.54205607  0.54205607  0.54205607  0.54672897  0.54672897   0.54672897  0.54906542  0.54906542  0.55140187  0.55373832  0.55373832   0.55373832  0.55373832  0.55607477  0.55841121  0.55841121  0.55841121   0.55841121  0.56074766  0.56308411  0.56308411  0.56308411  0.56775701   0.57242991  0.5771028   0.5771028   0.57943925  0.57943925  0.57943925   0.5817757   0.5817757   0.5817757   0.5864486   0.58878505  0.58878505   0.58878505  0.58878505  0.58878505  0.58878505  0.58878505  0.59579439   0.59579439  0.59813084  0.59813084  0.60514019  0.60747664  0.60981308   0.60981308  0.61214953  0.61915888  0.61915888  0.61915888  0.61915888   0.61915888  0.61915888  0.61915888  0.61915888  0.62383178  0.62383178   0.62383178  0.62383178  0.62383178  0.62383178  0.62616822  0.62616822   0.62850467  0.62850467  0.62850467  0.62850467  0.62850467  0.62850467   0.62850467  0.62850467  0.62850467  0.63317757  0.63785047  0.64018692   0.64252336  0.64252336  0.64485981  0.64485981  0.64953271  0.64953271   0.64953271  0.64953271  0.64953271  0.65186916  0.65186916  0.65420561   0.65654206  0.65654206  0.65654206  0.65654206  0.65654206  0.65654206   0.6588785   0.6588785   0.6588785   0.6588785   0.66121495  0.66588785   0.6682243   0.6728972   0.6728972   0.67523364  0.67757009  0.67990654   0.67990654  0.67990654  0.68691589  0.68691589  0.68691589  0.68691589   0.68691589  0.68925234  0.69158879  0.69158879  0.69158879  0.69158879   0.69158879  0.69158879  0.69158879  0.69158879  0.69158879  0.69392523   0.69392523  0.69392523  0.69859813  0.70093458  0.70093458  0.70327103   0.70327103  0.70327103  0.70560748  0.70560748  0.70560748  0.70560748   0.70560748  0.71028037  0.71028037  0.71261682  0.71261682  0.71261682   0.71261682  0.71261682  0.71261682  0.71495327  0.71728972  0.71728972   0.71728972  0.71728972  0.71728972  0.71728972  0.72196262  0.72196262   0.72196262  0.72429907  0.72663551  0.72663551  0.72663551  0.72663551   0.72897196  0.72897196  0.73130841  0.73598131  0.73598131  0.73598131   0.73598131  0.74065421  0.74065421  0.7453271   0.7453271   0.7453271   0.7453271   0.7453271   0.74766355  0.74766355  0.74766355  0.74766355   0.74766355  0.75        0.7546729   0.7546729   0.7546729   0.7546729   0.75700935  0.75700935  0.75700935  0.75934579  0.75934579  0.75934579   0.76168224  0.76168224  0.76168224  0.76168224  0.76401869  0.76401869   0.76401869  0.76635514  0.76635514  0.76635514  0.76869159  0.76869159   0.77102804  0.77336449  0.77336449  0.77336449  0.77570093  0.77803738   0.77803738  0.78271028  0.78271028  0.78271028  0.78271028  0.78271028   0.78504673  0.78738318  0.78738318  0.78971963  0.78971963  0.78971963   0.78971963  0.78971963  0.79205607  0.79205607  0.79205607  0.79439252   0.79439252  0.79439252  0.79439252  0.79672897  0.79906542  0.80140187   0.80140187  0.80607477  0.80841121  0.80841121  0.81074766  0.81308411   0.81308411  0.81308411  0.81308411  0.81308411  0.81542056  0.81542056   0.81775701  0.82476636  0.82476636  0.82943925  0.82943925  0.8317757   0.83411215  0.83411215  0.83411215  0.83411215  0.8364486   0.83878505   0.83878505  0.83878505  0.8411215   0.8411215   0.84345794  0.84345794   0.84345794  0.84579439  0.85046729  0.85280374  0.85514019  0.85514019   0.85747664  0.85747664  0.85747664  0.86214953  0.86214953  0.86214953   0.86448598  0.86915888  0.86915888  0.86915888  0.87383178  0.87383178   0.87383178  0.87383178  0.87616822  0.87616822  0.87616822  0.87616822   0.87616822  0.87616822  0.87616822  0.87616822  0.87616822  0.87616822   0.87616822  0.87616822  0.87616822  0.87850467  0.87850467  0.87850467   0.87850467  0.87850467  0.88084112  0.88317757  0.88317757  0.88317757   0.88551402  0.88551402  0.88551402  0.88551402  0.88551402  0.88551402   0.88551402  0.88785047  0.89018692  0.89252336  0.89252336  0.89485981   0.89719626  0.89719626  0.89953271  0.89953271  0.90186916  0.90186916   0.90186916  0.90186916  0.90186916  0.90186916  0.90420561  0.90654206   0.90654206  0.90654206  0.90654206  0.90654206  0.90654206  0.90654206   0.90654206  0.90654206  0.90654206  0.90654206  0.90654206  0.9088785   0.9088785   0.9088785   0.9088785   0.9088785   0.9088785   0.9088785   0.9088785   0.9088785   0.91121495  0.91121495  0.91121495  0.91121495   0.91121495  0.91121495  0.91588785  0.91588785  0.91588785  0.91588785   0.91588785  0.91588785  0.91588785  0.91588785  0.91588785  0.91588785   0.91588785  0.91588785  0.91588785  0.91588785  0.91588785  0.9182243   0.9182243   0.9182243   0.9182243   0.9182243   0.9182243   0.9182243   0.9182243   0.9182243   0.92056075  0.92056075  0.92056075  0.92523364   0.92523364  0.92523364  0.92757009  0.92757009  0.92990654  0.92990654   0.92990654  0.92990654  0.93224299  0.93457944  0.93457944  0.93691589   0.93925234  0.93925234  0.94158879  0.94158879  0.94158879  0.94158879   0.94392523  0.94392523  0.94392523  0.94392523  0.94859813  0.94859813   0.94859813  0.94859813  0.94859813  0.94859813  0.94859813  0.95093458   0.95093458  0.95093458  0.95093458  0.95093458  0.95093458  0.95093458   0.95093458  0.95093458  0.95093458  0.95327103  0.95327103  0.95327103   0.95794393  0.95794393  0.96728972  0.96728972  0.96962617  0.96962617   0.96962617  0.97196262  0.97429907  0.97429907  0.97429907  0.97429907   0.97429907  0.97429907  0.97429907  0.97663551  0.97663551  0.97663551   0.97663551  0.97663551  0.97663551  0.97897196  0.97897196  0.98364486   0.98598131  0.98598131  0.98598131  0.98598131  0.98598131  0.98598131   0.98598131  0.98598131  0.98598131  0.98598131  0.98598131  0.98598131   0.98598131  0.98598131  0.98598131  0.98831776  0.98831776  0.99065421   0.99065421  0.99299065  0.99299065  0.99299065  0.99299065  0.9953271   0.9953271   0.9953271   0.9953271   0.9953271   0.9953271   0.9953271   0.9953271   0.9953271   0.9953271   0.9953271   0.9953271   0.9953271   0.9953271   0.9953271   0.99766355  0.99766355  0.99766355  1.          1.   1.          1.          1.          1.          1.          1.          1.   1.          1.          1.          1.          1.          1.          1.   1.          1.          1.          1.          1.          1.          1.   1.          1.          1.          1.          1.          1.          1.   1.          1.       ];
we = [5.31067446e-04   1.74493589e-03   2.73120401e-03   1.12282831e-02    1.87390942e-02   2.64016387e-02   3.37607162e-02   4.21060618e-02    4.83271375e-02   4.90858053e-02   4.95410060e-02   5.03755406e-02    5.62931492e-02   6.14520901e-02   6.20590244e-02   6.25142250e-02    6.87353008e-02   6.90387679e-02   7.54115773e-02   7.59426447e-02    8.15567863e-02   8.77019953e-02   9.46817389e-02   9.53645399e-02    1.00599348e-01   1.06365223e-01   1.06820423e-01   1.07275624e-01    1.07730825e-01   1.07958425e-01   1.08413626e-01   1.09172293e-01    1.15014035e-01   1.22145512e-01   1.22297246e-01   1.22980047e-01    1.28063121e-01   1.28518322e-01   1.29125256e-01   1.29808057e-01    1.34815264e-01   1.35194598e-01   1.35801533e-01   1.41719141e-01    1.46953949e-01   1.52340490e-01   1.52719824e-01   1.58258099e-01    1.58713299e-01   1.59320234e-01   1.60078901e-01   1.64782642e-01    1.65465443e-01   1.65996510e-01   1.66375844e-01   1.71003717e-01    1.76238525e-01   1.80790532e-01   1.81245732e-01   1.85646006e-01    1.91336014e-01   1.91867081e-01   1.96039754e-01   1.96419088e-01    1.96798422e-01   1.97557090e-01   1.97936424e-01   1.98543358e-01    1.99150292e-01   1.99681360e-01   2.00591761e-01   2.00819361e-01    2.05674835e-01   2.06130036e-01   2.10606176e-01   2.15840983e-01    2.16372051e-01   2.16827251e-01   2.22744860e-01   2.23503528e-01    2.23806995e-01   2.24034595e-01   2.28131401e-01   2.28434868e-01    2.28814202e-01   2.32683408e-01   2.37083681e-01   2.37842349e-01    2.38145816e-01   2.41180487e-01   2.41559821e-01   2.41939155e-01    2.46870495e-01   2.50739701e-01   2.54229573e-01   2.58781580e-01    2.59312647e-01   2.59464381e-01   2.60223048e-01   2.60602382e-01    2.60905849e-01   2.61512784e-01   2.61740384e-01   2.65609590e-01    2.65988923e-01   2.70237463e-01   2.70540930e-01   2.74865336e-01    2.78506942e-01   2.81996814e-01   2.86472953e-01   2.86776421e-01    2.90949093e-01   2.91252561e-01   2.91556028e-01   2.95197633e-01    2.98384038e-01   3.02480844e-01   3.05743115e-01   3.10295122e-01    3.13481526e-01   3.13784994e-01   3.18033533e-01   3.22813140e-01    3.23268341e-01   3.26606479e-01   3.26758213e-01   3.27213413e-01    3.30779152e-01   3.31158486e-01   3.35255292e-01   3.38669297e-01    3.42993703e-01   3.46862909e-01   3.50959715e-01   3.53994386e-01    3.54828920e-01   3.55208254e-01   3.60367195e-01   3.63629467e-01    3.63781200e-01   3.67878006e-01   3.68333207e-01   3.71367878e-01    3.75616418e-01   3.76071618e-01   3.76450952e-01   3.79182156e-01    3.82823761e-01   3.83127229e-01   3.83430696e-01   3.83734163e-01    3.84189363e-01   3.84341097e-01   3.87603368e-01   3.88210303e-01    3.88589637e-01   3.90031105e-01   3.93900311e-01   3.97238449e-01    4.00045520e-01   4.04142326e-01   4.07176997e-01   4.09984068e-01    4.12411805e-01   4.15370609e-01   4.15522343e-01   4.19315682e-01    4.21591685e-01   4.25233290e-01   4.28343828e-01   4.31833700e-01    4.35399439e-01   4.38358243e-01   4.38965177e-01   4.42834383e-01    4.43061983e-01   4.46855322e-01   4.49814126e-01   4.52848798e-01    4.56490403e-01   4.56718003e-01   4.59828541e-01   4.62104544e-01    4.62256278e-01   4.62483878e-01   4.64911615e-01   4.68173887e-01    4.70980957e-01   4.72270693e-01   4.72574160e-01   4.72725893e-01    4.75305364e-01   4.79402170e-01   4.79553903e-01   4.79705637e-01    4.80236704e-01   4.82740308e-01   4.82967908e-01   4.83119642e-01    4.86761247e-01   4.90326986e-01   4.90782186e-01   4.90933920e-01    4.91540854e-01   4.91692588e-01   4.91920188e-01   4.94954859e-01    4.98672331e-01   5.01024202e-01   5.01175935e-01   5.01327669e-01    5.01403535e-01   5.01631136e-01   5.02162203e-01   5.05424475e-01    5.08383279e-01   5.10279948e-01   5.12859419e-01   5.15135422e-01    5.15438889e-01   5.15818223e-01   5.18245960e-01   5.21280631e-01    5.21508232e-01   5.24542903e-01   5.27122373e-01   5.27274107e-01    5.27577574e-01   5.31067446e-01   5.34405584e-01   5.36605720e-01    5.39488658e-01   5.41992262e-01   5.44571732e-01   5.44571732e-01    5.44951066e-01   5.47378803e-01   5.47530536e-01   5.47834003e-01    5.50792808e-01   5.54130946e-01   5.56255216e-01   5.58151885e-01    5.58303619e-01   5.58607086e-01   5.58758820e-01   5.59138153e-01    5.59289887e-01   5.62021091e-01   5.64145361e-01   5.66724831e-01    5.69076701e-01   5.71200971e-01   5.73401108e-01   5.73476974e-01    5.75449511e-01   5.78408315e-01   5.80456718e-01   5.82732721e-01    5.82884455e-01   5.85463925e-01   5.88346863e-01   5.88574463e-01    5.88574463e-01   5.90774600e-01   5.93354070e-01   5.95630074e-01    5.97223276e-01   6.00182080e-01   6.00257947e-01   6.02533950e-01    6.04203019e-01   6.06327289e-01   6.08072225e-01   6.10044761e-01    6.10272362e-01   6.12775965e-01   6.15279569e-01   6.17100372e-01    6.19224642e-01   6.21879979e-01   6.22259313e-01   6.24535316e-01    6.25900918e-01   6.28025188e-01   6.30377058e-01   6.32653061e-01    6.34777331e-01   6.34853198e-01   6.36977468e-01   6.36977468e-01    6.38418936e-01   6.38646537e-01   6.41226007e-01   6.43350277e-01    6.45474547e-01   6.45702147e-01   6.47674683e-01   6.49267886e-01    6.51164555e-01   6.53137091e-01   6.55033761e-01   6.57537364e-01    6.59434034e-01   6.62089371e-01   6.64061907e-01   6.64365374e-01    6.64592975e-01   6.66413777e-01   6.68234580e-01   6.70282983e-01    6.73317654e-01   6.75138457e-01   6.77110993e-01   6.79462863e-01    6.79614597e-01   6.79690464e-01   6.79842197e-01   6.79918064e-01    6.79993931e-01   6.82118200e-01   6.83787270e-01   6.86139140e-01    6.86215006e-01   6.86215006e-01   6.86290873e-01   6.88035809e-01    6.88339276e-01   6.90463546e-01   6.90615280e-01   6.92360215e-01    6.94181018e-01   6.95622487e-01   6.95698354e-01   6.97291556e-01    6.99339959e-01   6.99567559e-01   6.99719293e-01   7.01388362e-01    7.03360898e-01   7.03588499e-01   7.03891966e-01   7.03967832e-01    7.04119566e-01   7.07230104e-01   7.08975040e-01   7.09050907e-01    7.09126773e-01   7.10871709e-01   7.12313178e-01   7.13602913e-01    7.14892649e-01   7.16409984e-01   7.17547986e-01   7.19368788e-01    7.21265458e-01   7.22934527e-01   7.23844928e-01   7.25893331e-01    7.27638267e-01   7.29307336e-01   7.30369471e-01   7.31735073e-01    7.31810940e-01   7.33100675e-01   7.35452545e-01   7.36590547e-01    7.38107883e-01   7.39928685e-01   7.41597754e-01   7.41825355e-01    7.41901221e-01   7.42735756e-01   7.44328958e-01   7.45618694e-01    7.47211896e-01   7.48577498e-01   7.49943100e-01   7.51156968e-01    7.51308702e-01   7.53205371e-01   7.54722707e-01   7.56088309e-01    7.56164176e-01   7.57529778e-01   7.57605644e-01   7.57681511e-01    7.59502314e-01   7.59578181e-01   7.60943783e-01   7.61854184e-01    7.63750854e-01   7.64888855e-01   7.64964722e-01   7.64964722e-01    7.66026857e-01   7.67088992e-01   7.67316592e-01   7.67468326e-01    7.68682194e-01   7.68758061e-01   7.70047796e-01   7.72096199e-01    7.73006600e-01   7.73765268e-01   7.74903270e-01   7.76724073e-01    7.79227676e-01   7.80669145e-01   7.81883013e-01   7.82262347e-01    7.83703816e-01   7.84993551e-01   7.86359153e-01   7.88104089e-01    7.89469691e-01   7.90911160e-01   7.92352629e-01   7.92580229e-01    7.94097565e-01   7.95842501e-01   7.97663303e-01   7.99028905e-01    8.00166907e-01   8.01380775e-01   8.02746377e-01   8.03960246e-01    8.04946514e-01   8.06312116e-01   8.07450118e-01   8.07525984e-01    8.08284652e-01   8.08512252e-01   8.10105455e-01   8.11319323e-01    8.11395190e-01   8.11471057e-01   8.12684925e-01   8.14202261e-01    8.16326531e-01   8.17312799e-01   8.18754268e-01   8.18754268e-01    8.19588802e-01   8.19816402e-01   8.20499203e-01   8.20650937e-01    8.20650937e-01   8.21788939e-01   8.22623473e-01   8.23609741e-01    8.24899477e-01   8.26113345e-01   8.27706547e-01   8.28768682e-01    8.29754950e-01   8.31044686e-01   8.31120552e-01   8.31196419e-01    8.32106820e-01   8.32637888e-01   8.32789621e-01   8.35065625e-01    8.36203626e-01   8.37417495e-01   8.38479630e-01   8.39693498e-01    8.41286701e-01   8.42121235e-01   8.43259237e-01   8.44169638e-01    8.44169638e-01   8.45686974e-01   8.47052576e-01   8.47204309e-01    8.48266444e-01   8.49025112e-01   8.49100979e-01   8.49935513e-01    8.51225248e-01   8.52363250e-01   8.52439117e-01   8.52439117e-01    8.52514984e-01   8.52894318e-01   8.53956452e-01   8.54790987e-01    8.55853122e-01   8.56763523e-01   8.57749791e-01   8.58432592e-01    8.59798194e-01   8.61163796e-01   8.61846597e-01   8.61922464e-01    8.62756999e-01   8.63591533e-01   8.64501935e-01   8.64729535e-01    8.65260602e-01   8.66019270e-01   8.66095137e-01   8.67233139e-01    8.68143540e-01   8.68902208e-01   8.71102344e-01   8.71102344e-01    8.71178211e-01   8.71633412e-01   8.72619680e-01   8.73605948e-01    8.73757682e-01   8.75350884e-01   8.75426751e-01   8.76185418e-01    8.77399287e-01   8.77551020e-01   8.78537289e-01   8.78537289e-01    8.79371823e-01   8.79978757e-01   8.81420226e-01   8.82330627e-01    8.82937562e-01   8.83772096e-01   8.84758364e-01   8.85972233e-01    8.86199833e-01   8.86806767e-01   8.86882634e-01   8.88020636e-01    8.89537971e-01   8.90144906e-01   8.91131174e-01   8.92041575e-01    8.92117442e-01   8.93027843e-01   8.93027843e-01   8.93786511e-01    8.94621045e-01   8.95152113e-01   8.96441848e-01   8.97200516e-01    8.97731583e-01   8.97883317e-01   8.97883317e-01   8.98566118e-01    8.99931720e-01   9.00311054e-01   9.01297322e-01   9.02283590e-01    9.02435324e-01   9.03725059e-01   9.04256126e-01   9.05090661e-01    9.05166528e-01   9.05621728e-01   9.06759730e-01   9.06835597e-01    9.06911463e-01   9.07594264e-01   9.07973598e-01   9.09187467e-01    9.09187467e-01   9.10173735e-01   9.11008269e-01   9.11994538e-01    9.12904939e-01   9.13360140e-01   9.14042941e-01   9.14649875e-01    9.15256809e-01   9.17532812e-01   9.17988013e-01   9.19201881e-01    9.19353615e-01   9.20036416e-01   9.20719217e-01   9.21098551e-01    9.21553752e-01   9.22540020e-01   9.23678021e-01   9.24588423e-01    9.25271224e-01   9.25878158e-01   9.25878158e-01   9.26485092e-01    9.27319627e-01   9.27774827e-01   9.28305895e-01   9.28305895e-01    9.29140429e-01   9.30430165e-01   9.31644033e-01   9.31795767e-01    9.31871633e-01   9.32933768e-01   9.33844170e-01   9.34754571e-01    9.34830438e-01   9.34906305e-01   9.35664972e-01   9.36347773e-01    9.36727107e-01   9.37561642e-01   9.37637509e-01   9.38699643e-01    9.39154844e-01   9.39913512e-01   9.40748046e-01   9.41203247e-01    9.41658448e-01   9.41734315e-01   9.42492982e-01   9.43024050e-01    9.43555117e-01   9.44010318e-01   9.44010318e-01   9.44541385e-01    9.45224186e-01   9.45831121e-01   9.46741522e-01   9.47651923e-01    9.48258857e-01   9.48789925e-01   9.49927927e-01   9.50762461e-01    9.50762461e-01   9.52203930e-01   9.52810864e-01   9.52810864e-01    9.52886731e-01   9.53190198e-01   9.53493665e-01   9.54707534e-01    9.54859267e-01   9.55466201e-01   9.55997269e-01   9.55997269e-01    9.56073136e-01   9.56073136e-01   9.56073136e-01   9.56224869e-01    9.56224869e-01   9.56680070e-01   9.56831803e-01   9.60018208e-01    9.60701009e-01   9.61307943e-01   9.62370078e-01   9.62901146e-01    9.63280479e-01   9.63659813e-01   9.63963280e-01   9.64494348e-01    9.64570215e-01   9.64646081e-01   9.65177149e-01   9.65859950e-01    9.66087550e-01   9.66391017e-01   9.67073818e-01   9.67149685e-01    9.68060086e-01   9.68515287e-01   9.69577422e-01   9.71853425e-01    9.72612093e-01   9.73294894e-01   9.73825962e-01   9.73825962e-01    9.74357029e-01   9.74357029e-01   9.74357029e-01   9.75874365e-01    9.75874365e-01   9.75874365e-01   9.76557166e-01   9.77088233e-01    9.77467567e-01   9.77467567e-01   9.78074501e-01   9.78453835e-01    9.78984903e-01   9.78984903e-01   9.78984903e-01   9.79212503e-01    9.79743570e-01   9.80350505e-01   9.80729838e-01   9.80729838e-01    9.80729838e-01   9.80805705e-01   9.81109172e-01   9.81109172e-01    9.81109172e-01   9.81109172e-01   9.81564373e-01   9.82095440e-01    9.82550641e-01   9.83233442e-01   9.83461042e-01   9.83916243e-01    9.84143843e-01   9.84371444e-01   9.84599044e-01   9.84750778e-01    9.84750778e-01   9.85281845e-01   9.85661179e-01   9.86192246e-01    9.86343980e-01   9.86419847e-01   9.86799181e-01   9.86799181e-01    9.87026781e-01   9.87026781e-01   9.87557848e-01   9.87861316e-01    9.87861316e-01   9.87861316e-01   9.88392383e-01   9.88468250e-01    9.88468250e-01   9.88771717e-01   9.88771717e-01   9.88771717e-01    9.88923450e-01   9.89302784e-01   9.89757985e-01   9.89909719e-01    9.90364919e-01   9.90744253e-01   9.91123587e-01   9.91427054e-01    9.91502921e-01   9.91882255e-01   9.92185722e-01   9.92185722e-01    9.92185722e-01   9.92185722e-01   9.93627191e-01   9.93854791e-01    9.93930658e-01   9.94006525e-01   9.95068659e-01   9.95296260e-01    9.95675594e-01   9.95675594e-01   9.95827327e-01   9.97117062e-01    9.97344663e-01   9.97344663e-01   9.97723997e-01   9.97723997e-01    9.97799863e-01   9.97951597e-01   9.97951597e-01   9.98103331e-01    9.98103331e-01   9.98179197e-01   9.98179197e-01   9.98482664e-01    9.98482664e-01   9.99013732e-01   9.99241332e-01   9.99241332e-01    9.99696533e-01   9.99696533e-01   9.99696533e-01   9.99696533e-01    9.99696533e-01   9.99848266e-01   1.00000000e+00];

plot(theo, '-', 'LineWidth', line_width, 'Color', [211, 84, 0]/256);
hold all;
grid on;
plot(srw, '-', 'LineWidth', line_width, 'Color', [26, 188, 156]/256);
plot(we, '-', 'LineWidth', line_width, 'Color', [52, 152, 219]/256);

legend('Theo', 'SRW', 'WE', 'Location', 'Best');
xlabel('Node Id Ordered by Degree (Descending)');
ylabel('CDF');
print -painters -dpdf -r150 Facebook-CDF-Bias-Sorted-Descending.pdf;

%% PDF bias sorted -1 budget 1000000
goodplot();
line_width = 4;

theo = [0.004855062116235899, 0.004640868199343139, 0.004319577324003998, 0.004319577324003998, 0.004212480365557618, 0.004105383407111238, 0.004105383407111238, 0.004069684420962445, 0.003998286448664858, 0.003998286448664858, 0.003819791517920891, 0.0037840925317720975, 0.0037840925317720975, 0.0037840925317720975, 0.0037483935456233044, 0.003712694559474511, 0.0036769955733257174, 0.0036769955733257174, 0.0036412965871769243, 0.003605597601028131, 0.003605597601028131, 0.0035698986148793373, 0.003534199628730544, 0.003534199628730544, 0.0034985006425817507, 0.0034985006425817507, 0.0034985006425817507, 0.003462801656432957, 0.003427102670284164, 0.003427102670284164, 0.0033914036841353706, 0.0033914036841353706, 0.003355704697986577, 0.003355704697986577, 0.0032843067256889905, 0.0032843067256889905, 0.0032843067256889905, 0.003248607739540197, 0.003248607739540197, 0.003248607739540197, 0.003248607739540197, 0.0032129087533914035, 0.0032129087533914035, 0.0032129087533914035, 0.0031772097672426104, 0.003141510781093817, 0.003141510781093817, 0.003141510781093817, 0.003141510781093817, 0.0031058117949450234, 0.0031058117949450234, 0.0031058117949450234, 0.0030701128087962304, 0.0030701128087962304, 0.003034413822647437, 0.003034413822647437, 0.003034413822647437, 0.003034413822647437, 0.0029987148364986433, 0.0029987148364986433, 0.0029630158503498503, 0.0029630158503498503, 0.0029630158503498503, 0.0029273168642010568, 0.0029273168642010568, 0.0029273168642010568, 0.0029273168642010568, 0.0029273168642010568, 0.0029273168642010568, 0.0029273168642010568, 0.0029273168642010568, 0.0028916178780522632, 0.0028916178780522632, 0.0028916178780522632, 0.0028916178780522632, 0.0028559188919034697, 0.0028202199057546767, 0.0028202199057546767, 0.0028202199057546767, 0.002784520919605883, 0.002784520919605883, 0.0027488219334570897, 0.0027488219334570897, 0.0027488219334570897, 0.0027488219334570897, 0.0027488219334570897, 0.0027131229473082966, 0.0027131229473082966, 0.002677423961159503, 0.002677423961159503, 0.002677423961159503, 0.002677423961159503, 0.002677423961159503, 0.002677423961159503, 0.002677423961159503, 0.0026417249750107096, 0.0026417249750107096, 0.0026417249750107096, 0.0026417249750107096, 0.0026417249750107096, 0.0026060259888619165, 0.0026060259888619165, 0.0026060259888619165, 0.0026060259888619165, 0.002570327002713123, 0.002570327002713123, 0.002570327002713123, 0.0025346280165643295, 0.0025346280165643295, 0.0025346280165643295, 0.0025346280165643295, 0.0025346280165643295, 0.0025346280165643295, 0.0024989290304155364, 0.0024989290304155364, 0.0024989290304155364, 0.0024989290304155364, 0.0024989290304155364, 0.002463230044266743, 0.002463230044266743, 0.002463230044266743, 0.002463230044266743, 0.002463230044266743, 0.002463230044266743, 0.002463230044266743, 0.002463230044266743, 0.0024275310581179494, 0.0024275310581179494, 0.0024275310581179494, 0.0024275310581179494, 0.0024275310581179494, 0.0024275310581179494, 0.002391832071969156, 0.002391832071969156, 0.002391832071969156, 0.002391832071969156, 0.002356133085820363, 0.002356133085820363, 0.002356133085820363, 0.0023204340996715693, 0.0023204340996715693, 0.0023204340996715693, 0.0023204340996715693, 0.0023204340996715693, 0.0023204340996715693, 0.002284735113522776, 0.002284735113522776, 0.002284735113522776, 0.002284735113522776, 0.002284735113522776, 0.0022490361273739827, 0.0022490361273739827, 0.002213337141225189, 0.002213337141225189, 0.002213337141225189, 0.002213337141225189, 0.002213337141225189, 0.002213337141225189, 0.002213337141225189, 0.002213337141225189, 0.002213337141225189, 0.002213337141225189, 0.002213337141225189, 0.002213337141225189, 0.0021776381550763957, 0.0021776381550763957, 0.0021776381550763957, 0.0021776381550763957, 0.0021776381550763957, 0.0021776381550763957, 0.0021776381550763957, 0.0021776381550763957, 0.0021776381550763957, 0.0021776381550763957, 0.0021419391689276026, 0.0021419391689276026, 0.0021419391689276026, 0.0021419391689276026, 0.0021419391689276026, 0.0021419391689276026, 0.0021419391689276026, 0.0021419391689276026, 0.002106240182778809, 0.002106240182778809, 0.002106240182778809, 0.002106240182778809, 0.002106240182778809, 0.002106240182778809, 0.0020705411966300156, 0.0020705411966300156, 0.0020705411966300156, 0.0020348422104812225, 0.0020348422104812225, 0.0020348422104812225, 0.001999143224332429, 0.001999143224332429, 0.001999143224332429, 0.001999143224332429, 0.0019634442381836355, 0.0019634442381836355, 0.0019277452520348422, 0.0019277452520348422, 0.0018920462658860487, 0.0018920462658860487, 0.0018920462658860487, 0.0018920462658860487, 0.0018920462658860487, 0.0018920462658860487, 0.0018920462658860487, 0.0018920462658860487, 0.0018563472797372554, 0.0018563472797372554, 0.0018563472797372554, 0.0018563472797372554, 0.0018563472797372554, 0.0018563472797372554, 0.0018563472797372554, 0.0018563472797372554, 0.0018206482935884621, 0.0018206482935884621, 0.0018206482935884621, 0.0018206482935884621, 0.0018206482935884621, 0.0018206482935884621, 0.0018206482935884621, 0.0018206482935884621, 0.0018206482935884621, 0.0017849493074396686, 0.0017849493074396686, 0.0017849493074396686, 0.0017849493074396686, 0.0017849493074396686, 0.0017849493074396686, 0.0017849493074396686, 0.0017492503212908754, 0.0017492503212908754, 0.0017492503212908754, 0.0017492503212908754, 0.0017492503212908754, 0.0017492503212908754, 0.0017492503212908754, 0.001713551335142082, 0.001713551335142082, 0.001713551335142082, 0.001713551335142082, 0.001713551335142082, 0.001713551335142082, 0.001713551335142082, 0.0016778523489932886, 0.0016778523489932886, 0.0016778523489932886, 0.0016778523489932886, 0.0016778523489932886, 0.0016778523489932886, 0.0016421533628444953, 0.0016421533628444953, 0.0016421533628444953, 0.0016421533628444953, 0.0016064543766957018, 0.0016064543766957018, 0.0016064543766957018, 0.0016064543766957018, 0.0016064543766957018, 0.0015707553905469085, 0.0015707553905469085, 0.0015707553905469085, 0.0015707553905469085, 0.0015707553905469085, 0.0015350564043981152, 0.0015350564043981152, 0.0015350564043981152, 0.0015350564043981152, 0.0015350564043981152, 0.0015350564043981152, 0.0015350564043981152, 0.0014993574182493217, 0.0014993574182493217, 0.0014993574182493217, 0.0014993574182493217, 0.0014636584321005284, 0.0014636584321005284, 0.0014636584321005284, 0.0014636584321005284, 0.0014279594459517349, 0.0014279594459517349, 0.0014279594459517349, 0.0014279594459517349, 0.0014279594459517349, 0.0014279594459517349, 0.0014279594459517349, 0.0014279594459517349, 0.0013922604598029416, 0.0013922604598029416, 0.0013922604598029416, 0.0013922604598029416, 0.0013922604598029416, 0.0013922604598029416, 0.0013922604598029416, 0.0013922604598029416, 0.0013565614736541483, 0.0013565614736541483, 0.0013565614736541483, 0.0013565614736541483, 0.0013565614736541483, 0.0013208624875053548, 0.0013208624875053548, 0.0013208624875053548, 0.0013208624875053548, 0.0013208624875053548, 0.0013208624875053548, 0.0012851635013565615, 0.0012851635013565615, 0.0012851635013565615, 0.0012851635013565615, 0.0012851635013565615, 0.0012851635013565615, 0.0012851635013565615, 0.0012494645152077682, 0.0012494645152077682, 0.0012494645152077682, 0.0012494645152077682, 0.0012494645152077682, 0.0012137655290589747, 0.0012137655290589747, 0.0012137655290589747, 0.0012137655290589747, 0.0012137655290589747, 0.0012137655290589747, 0.0012137655290589747, 0.0012137655290589747, 0.0012137655290589747, 0.0011780665429101814, 0.0011780665429101814, 0.0011780665429101814, 0.0011780665429101814, 0.0011780665429101814, 0.0011780665429101814, 0.0011780665429101814, 0.001142367556761388, 0.001142367556761388, 0.001142367556761388, 0.001142367556761388, 0.001142367556761388, 0.001142367556761388, 0.001142367556761388, 0.001142367556761388, 0.0011066685706125946, 0.0011066685706125946, 0.0011066685706125946, 0.0011066685706125946, 0.0011066685706125946, 0.0011066685706125946, 0.0010709695844638013, 0.0010709695844638013, 0.0010709695844638013, 0.0010709695844638013, 0.0010709695844638013, 0.0010709695844638013, 0.0010709695844638013, 0.0010709695844638013, 0.0010709695844638013, 0.0010709695844638013, 0.0010709695844638013, 0.0010709695844638013, 0.0010709695844638013, 0.0010352705983150078, 0.0010352705983150078, 0.0010352705983150078, 0.0010352705983150078, 0.0010352705983150078, 0.0010352705983150078, 0.0009995716121662145, 0.0009995716121662145, 0.0009995716121662145, 0.0009995716121662145, 0.0009995716121662145, 0.0009995716121662145, 0.0009995716121662145, 0.0009995716121662145, 0.0009638726260174211, 0.0009638726260174211, 0.0009638726260174211, 0.0009638726260174211, 0.0009638726260174211, 0.0009638726260174211, 0.0009638726260174211, 0.0009638726260174211, 0.0009638726260174211, 0.0009638726260174211, 0.0009281736398686277, 0.0009281736398686277, 0.0009281736398686277, 0.0009281736398686277, 0.0009281736398686277, 0.0009281736398686277, 0.0009281736398686277, 0.0009281736398686277, 0.0009281736398686277, 0.0009281736398686277, 0.0009281736398686277, 0.0009281736398686277, 0.0008924746537198343, 0.0008924746537198343, 0.0008924746537198343, 0.0008924746537198343, 0.0008924746537198343, 0.0008924746537198343, 0.0008924746537198343, 0.0008924746537198343, 0.000856775667571041, 0.000856775667571041, 0.000856775667571041, 0.000856775667571041, 0.000856775667571041, 0.000856775667571041, 0.000856775667571041, 0.000856775667571041, 0.000856775667571041, 0.000856775667571041, 0.000856775667571041, 0.0008210766814222476, 0.0008210766814222476, 0.0008210766814222476, 0.0008210766814222476, 0.0008210766814222476, 0.0008210766814222476, 0.0008210766814222476, 0.0008210766814222476, 0.0008210766814222476, 0.0008210766814222476, 0.0008210766814222476, 0.0007853776952734542, 0.0007853776952734542, 0.0007853776952734542, 0.0007853776952734542, 0.0007853776952734542, 0.0007853776952734542, 0.0007853776952734542, 0.0007853776952734542, 0.0007853776952734542, 0.0007853776952734542, 0.0007496787091246608, 0.0007496787091246608, 0.0007496787091246608, 0.0007496787091246608, 0.0007496787091246608, 0.0007496787091246608, 0.0007496787091246608, 0.0007496787091246608, 0.0007496787091246608, 0.0007496787091246608, 0.0007496787091246608, 0.0007496787091246608, 0.0007139797229758674, 0.0007139797229758674, 0.0007139797229758674, 0.0007139797229758674, 0.0007139797229758674, 0.0007139797229758674, 0.0007139797229758674, 0.0007139797229758674, 0.0007139797229758674, 0.0007139797229758674, 0.0007139797229758674, 0.0007139797229758674, 0.0006782807368270741, 0.0006782807368270741, 0.0006782807368270741, 0.0006782807368270741, 0.0006782807368270741, 0.0006782807368270741, 0.0006782807368270741, 0.0006782807368270741, 0.0006782807368270741, 0.0006782807368270741, 0.0006782807368270741, 0.0006782807368270741, 0.0006782807368270741, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006068827645294873, 0.0006068827645294873, 0.0006068827645294873, 0.0006068827645294873, 0.0006068827645294873, 0.0006068827645294873, 0.0006068827645294873, 0.0006068827645294873, 0.0006068827645294873, 0.0006068827645294873, 0.0006068827645294873, 0.0006068827645294873, 0.0006068827645294873, 0.0006068827645294873, 0.0006068827645294873, 0.0006068827645294873, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.0004283878337855205, 0.0004283878337855205, 0.0004283878337855205, 0.0004283878337855205, 0.0004283878337855205, 0.0004283878337855205, 0.0004283878337855205, 0.0004283878337855205, 0.0004283878337855205, 0.0004283878337855205, 0.0004283878337855205, 0.0004283878337855205, 0.0004283878337855205, 0.0004283878337855205, 0.0004283878337855205, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00021419391689276026, 0.00021419391689276026, 0.00021419391689276026, 0.00021419391689276026, 0.00021419391689276026, 0.00021419391689276026, 0.00021419391689276026, 0.00021419391689276026, 0.00021419391689276026, 0.00021419391689276026, 0.00021419391689276026, 0.00021419391689276026, 0.00021419391689276026, 0.00021419391689276026, 0.00021419391689276026, 0.00017849493074396686, 0.00017849493074396686, 0.00017849493074396686, 0.00017849493074396686, 0.00017849493074396686, 0.00017849493074396686, 0.00017849493074396686, 0.00017849493074396686, 0.00017849493074396686, 0.00017849493074396686, 0.00017849493074396686, 0.00017849493074396686, 0.00017849493074396686, 0.00017849493074396686, 0.00017849493074396686, 0.0001427959445951735, 0.0001427959445951735, 0.0001427959445951735, 0.0001427959445951735, 0.0001427959445951735, 0.0001427959445951735, 0.0001427959445951735, 0.0001427959445951735, 0.0001427959445951735, 0.0001427959445951735, 0.00010709695844638013, 0.00010709695844638013, 0.00010709695844638013, 0.00010709695844638013, 0.00010709695844638013, 0.00010709695844638013, 0.00010709695844638013, 0.00010709695844638013, 7.139797229758674e-05, 7.139797229758674e-05, 7.139797229758674e-05, 7.139797229758674e-05, 7.139797229758674e-05, 7.139797229758674e-05, 7.139797229758674e-05, 7.139797229758674e-05, 7.139797229758674e-05, 7.139797229758674e-05, 7.139797229758674e-05, 3.569898614879337e-05, 3.569898614879337e-05, 3.569898614879337e-05, 3.569898614879337e-05, 3.569898614879337e-05, 3.569898614879337e-05, 3.569898614879337e-05, 3.569898614879337e-05, 3.569898614879337e-05, 3.569898614879337e-05];
srw = [0.0007757951900698216, 0.0015515903801396431, 0.0, 0.008533747090768037, 0.0031031807602792862, 0.007757951900698216, 0.011636927851047323, 0.0015515903801396431, 0.007757951900698216, 0.0015515903801396431, 0.0, 0.0007757951900698216, 0.0069821567106283944, 0.0015515903801396431, 0.0007757951900698216, 0.0007757951900698216, 0.013188518231186967, 0.0007757951900698216, 0.004654771140418929, 0.0, 0.005430566330488751, 0.0069821567106283944, 0.0069821567106283944, 0.0, 0.0069821567106283944, 0.004654771140418929, 0.0, 0.0007757951900698216, 0.0, 0.0007757951900698216, 0.0, 0.0, 0.005430566330488751, 0.005430566330488751, 0.0, 0.0007757951900698216, 0.0062063615205585725, 0.0, 0.0, 0.0007757951900698216, 0.004654771140418929, 0.0007757951900698216, 0.0007757951900698216, 0.0031031807602792862, 0.0031031807602792862, 0.007757951900698216, 0.0, 0.007757951900698216, 0.0, 0.0007757951900698216, 0.0007757951900698216, 0.004654771140418929, 0.0, 0.0, 0.0007757951900698216, 0.007757951900698216, 0.003878975950349108, 0.0062063615205585725, 0.0007757951900698216, 0.005430566330488751, 0.005430566330488751, 0.0, 0.0023273855702094647, 0.0, 0.0007757951900698216, 0.0015515903801396431, 0.0007757951900698216, 0.0, 0.0015515903801396431, 0.0, 0.0, 0.0007757951900698216, 0.0069821567106283944, 0.0007757951900698216, 0.0031031807602792862, 0.0062063615205585725, 0.0, 0.0007757951900698216, 0.0031031807602792862, 0.0007757951900698216, 0.0, 0.0, 0.004654771140418929, 0.0007757951900698216, 0.0007757951900698216, 0.003878975950349108, 0.0031031807602792862, 0.0007757951900698216, 0.0, 0.0015515903801396431, 0.0, 0.0, 0.0062063615205585725, 0.0023273855702094647, 0.0031031807602792862, 0.0023273855702094647, 0.0, 0.0, 0.0015515903801396431, 0.0, 0.0, 0.0015515903801396431, 0.0, 0.0031031807602792862, 0.0, 0.004654771140418929, 0.0007757951900698216, 0.005430566330488751, 0.003878975950349108, 0.003878975950349108, 0.0015515903801396431, 0.0, 0.0062063615205585725, 0.0007757951900698216, 0.0, 0.007757951900698216, 0.0062063615205585725, 0.005430566330488751, 0.0023273855702094647, 0.005430566330488751, 0.003878975950349108, 0.0007757951900698216, 0.0031031807602792862, 0.0069821567106283944, 0.0, 0.0062063615205585725, 0.0, 0.0, 0.0023273855702094647, 0.0, 0.003878975950349108, 0.004654771140418929, 0.0007757951900698216, 0.003878975950349108, 0.0031031807602792862, 0.003878975950349108, 0.0007757951900698216, 0.0, 0.003878975950349108, 0.0023273855702094647, 0.0007757951900698216, 0.0015515903801396431, 0.0007757951900698216, 0.0031031807602792862, 0.0031031807602792862, 0.0, 0.0, 0.004654771140418929, 0.003878975950349108, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0031031807602792862, 0.0007757951900698216, 0.0007757951900698216, 0.0007757951900698216, 0.0031031807602792862, 0.0023273855702094647, 0.0015515903801396431, 0.004654771140418929, 0.004654771140418929, 0.0023273855702094647, 0.0023273855702094647, 0.004654771140418929, 0.0, 0.003878975950349108, 0.0007757951900698216, 0.004654771140418929, 0.003878975950349108, 0.0031031807602792862, 0.003878975950349108, 0.005430566330488751, 0.0015515903801396431, 0.0031031807602792862, 0.0, 0.003878975950349108, 0.0023273855702094647, 0.003878975950349108, 0.003878975950349108, 0.0007757951900698216, 0.004654771140418929, 0.0007757951900698216, 0.0007757951900698216, 0.0, 0.004654771140418929, 0.0007757951900698216, 0.0007757951900698216, 0.003878975950349108, 0.0007757951900698216, 0.0, 0.0015515903801396431, 0.0031031807602792862, 0.0, 0.0, 0.0007757951900698216, 0.0015515903801396431, 0.0007757951900698216, 0.0, 0.0015515903801396431, 0.0062063615205585725, 0.0, 0.0, 0.0007757951900698216, 0.0, 0.0, 0.0015515903801396431, 0.0015515903801396431, 0.0007757951900698216, 0.0, 0.0007757951900698216, 0.0, 0.0, 0.0, 0.0015515903801396431, 0.0015515903801396431, 0.0007757951900698216, 0.0015515903801396431, 0.0023273855702094647, 0.0, 0.0007757951900698216, 0.003878975950349108, 0.0031031807602792862, 0.0015515903801396431, 0.0031031807602792862, 0.0015515903801396431, 0.0, 0.0, 0.003878975950349108, 0.004654771140418929, 0.004654771140418929, 0.0023273855702094647, 0.0023273855702094647, 0.0007757951900698216, 0.0, 0.0007757951900698216, 0.0031031807602792862, 0.0, 0.0, 0.005430566330488751, 0.0062063615205585725, 0.0015515903801396431, 0.003878975950349108, 0.0007757951900698216, 0.0, 0.0, 0.0, 0.0, 0.0015515903801396431, 0.0, 0.0015515903801396431, 0.0031031807602792862, 0.0007757951900698216, 0.0031031807602792862, 0.0, 0.0015515903801396431, 0.0007757951900698216, 0.0007757951900698216, 0.0015515903801396431, 0.0007757951900698216, 0.0031031807602792862, 0.003878975950349108, 0.0, 0.0, 0.0023273855702094647, 0.0031031807602792862, 0.0015515903801396431, 0.0015515903801396431, 0.003878975950349108, 0.0, 0.0, 0.0015515903801396431, 0.003878975950349108, 0.0, 0.0031031807602792862, 0.0, 0.0015515903801396431, 0.0007757951900698216, 0.0031031807602792862, 0.0015515903801396431, 0.0023273855702094647, 0.0, 0.0007757951900698216, 0.0015515903801396431, 0.0007757951900698216, 0.0031031807602792862, 0.0015515903801396431, 0.0023273855702094647, 0.0, 0.0007757951900698216, 0.0, 0.0007757951900698216, 0.0, 0.0031031807602792862, 0.004654771140418929, 0.0031031807602792862, 0.0, 0.0015515903801396431, 0.0015515903801396431, 0.0, 0.003878975950349108, 0.0015515903801396431, 0.0031031807602792862, 0.0015515903801396431, 0.0015515903801396431, 0.0023273855702094647, 0.0007757951900698216, 0.0, 0.0007757951900698216, 0.0031031807602792862, 0.0031031807602792862, 0.0023273855702094647, 0.0007757951900698216, 0.0007757951900698216, 0.003878975950349108, 0.0, 0.0, 0.0015515903801396431, 0.0007757951900698216, 0.0, 0.0007757951900698216, 0.0031031807602792862, 0.0031031807602792862, 0.0, 0.0, 0.0, 0.0023273855702094647, 0.0, 0.0015515903801396431, 0.0007757951900698216, 0.0023273855702094647, 0.0015515903801396431, 0.0023273855702094647, 0.0007757951900698216, 0.003878975950349108, 0.0007757951900698216, 0.0, 0.0, 0.0015515903801396431, 0.0015515903801396431, 0.0007757951900698216, 0.0007757951900698216, 0.0, 0.0, 0.0062063615205585725, 0.0007757951900698216, 0.0, 0.0, 0.0023273855702094647, 0.0015515903801396431, 0.0015515903801396431, 0.0007757951900698216, 0.0007757951900698216, 0.0015515903801396431, 0.0031031807602792862, 0.0015515903801396431, 0.0015515903801396431, 0.0015515903801396431, 0.0023273855702094647, 0.0023273855702094647, 0.0023273855702094647, 0.0031031807602792862, 0.0007757951900698216, 0.0, 0.0007757951900698216, 0.0031031807602792862, 0.0015515903801396431, 0.0031031807602792862, 0.0, 0.0007757951900698216, 0.0, 0.0, 0.0007757951900698216, 0.0, 0.0023273855702094647, 0.0007757951900698216, 0.0015515903801396431, 0.0007757951900698216, 0.0, 0.0, 0.0, 0.0015515903801396431, 0.0007757951900698216, 0.0007757951900698216, 0.0023273855702094647, 0.0, 0.0, 0.0007757951900698216, 0.0, 0.0031031807602792862, 0.0007757951900698216, 0.0015515903801396431, 0.0007757951900698216, 0.0, 0.0, 0.0, 0.0007757951900698216, 0.0, 0.0, 0.0023273855702094647, 0.0, 0.0015515903801396431, 0.003878975950349108, 0.0023273855702094647, 0.0007757951900698216, 0.0031031807602792862, 0.0015515903801396431, 0.0015515903801396431, 0.0007757951900698216, 0.0, 0.0015515903801396431, 0.0015515903801396431, 0.0007757951900698216, 0.0023273855702094647, 0.0, 0.0007757951900698216, 0.0023273855702094647, 0.0015515903801396431, 0.0007757951900698216, 0.003878975950349108, 0.0, 0.0023273855702094647, 0.0015515903801396431, 0.0015515903801396431, 0.0007757951900698216, 0.003878975950349108, 0.0, 0.0015515903801396431, 0.0015515903801396431, 0.0015515903801396431, 0.0, 0.0, 0.0, 0.0023273855702094647, 0.0007757951900698216, 0.0, 0.0, 0.0, 0.0007757951900698216, 0.0015515903801396431, 0.0015515903801396431, 0.0031031807602792862, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0007757951900698216, 0.0007757951900698216, 0.0007757951900698216, 0.0007757951900698216, 0.0007757951900698216, 0.0015515903801396431, 0.0007757951900698216, 0.0015515903801396431, 0.0007757951900698216, 0.0, 0.0, 0.0015515903801396431, 0.0007757951900698216, 0.0, 0.0007757951900698216, 0.0015515903801396431, 0.0023273855702094647, 0.0023273855702094647, 0.0, 0.003878975950349108, 0.0007757951900698216, 0.0023273855702094647, 0.0, 0.0, 0.0023273855702094647, 0.0007757951900698216, 0.0, 0.0015515903801396431, 0.0023273855702094647, 0.0, 0.0007757951900698216, 0.0007757951900698216, 0.0007757951900698216, 0.0, 0.0, 0.0, 0.0, 0.0007757951900698216, 0.0, 0.0023273855702094647, 0.0007757951900698216, 0.0015515903801396431, 0.0007757951900698216, 0.0023273855702094647, 0.0007757951900698216, 0.0015515903801396431, 0.0, 0.0007757951900698216, 0.0007757951900698216, 0.0, 0.0, 0.0, 0.0007757951900698216, 0.0, 0.0007757951900698216, 0.0007757951900698216, 0.0015515903801396431, 0.0031031807602792862, 0.0, 0.0, 0.0007757951900698216, 0.0015515903801396431, 0.0, 0.0, 0.0015515903801396431, 0.0, 0.0015515903801396431, 0.0031031807602792862, 0.0, 0.0007757951900698216, 0.0, 0.0031031807602792862, 0.0007757951900698216, 0.0015515903801396431, 0.0, 0.0007757951900698216, 0.0007757951900698216, 0.0015515903801396431, 0.0015515903801396431, 0.0007757951900698216, 0.0007757951900698216, 0.0, 0.0031031807602792862, 0.0023273855702094647, 0.0007757951900698216, 0.0015515903801396431, 0.0, 0.0007757951900698216, 0.0015515903801396431, 0.0, 0.0, 0.0015515903801396431, 0.0, 0.0007757951900698216, 0.0, 0.0007757951900698216, 0.0, 0.0, 0.0, 0.0023273855702094647, 0.0, 0.0007757951900698216, 0.0, 0.0, 0.0015515903801396431, 0.0023273855702094647, 0.0, 0.0, 0.0007757951900698216, 0.0015515903801396431, 0.0, 0.0, 0.0007757951900698216, 0.0, 0.0015515903801396431, 0.0, 0.003878975950349108, 0.0, 0.0007757951900698216, 0.0007757951900698216, 0.0015515903801396431, 0.0, 0.0, 0.0007757951900698216, 0.0031031807602792862, 0.0007757951900698216, 0.0007757951900698216, 0.0, 0.0007757951900698216, 0.0007757951900698216, 0.0, 0.0, 0.0, 0.0015515903801396431, 0.0031031807602792862, 0.0, 0.0007757951900698216, 0.0, 0.0023273855702094647, 0.0007757951900698216, 0.0007757951900698216, 0.0, 0.0, 0.0015515903801396431, 0.0015515903801396431, 0.0023273855702094647, 0.0, 0.0, 0.0, 0.0015515903801396431, 0.0, 0.0, 0.0, 0.0, 0.0007757951900698216, 0.0, 0.0007757951900698216, 0.0, 0.0015515903801396431, 0.0, 0.0007757951900698216, 0.0015515903801396431, 0.0, 0.0, 0.0, 0.0015515903801396431, 0.0007757951900698216, 0.0, 0.0007757951900698216, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0007757951900698216, 0.0, 0.0007757951900698216, 0.0023273855702094647, 0.0007757951900698216, 0.0, 0.0007757951900698216, 0.0, 0.0, 0.0, 0.0007757951900698216, 0.0, 0.0023273855702094647, 0.0, 0.0015515903801396431, 0.0007757951900698216, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0007757951900698216, 0.0031031807602792862, 0.0007757951900698216, 0.0007757951900698216, 0.0, 0.0, 0.0015515903801396431, 0.0, 0.0, 0.0007757951900698216, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0015515903801396431, 0.0, 0.0007757951900698216, 0.0031031807602792862, 0.0007757951900698216, 0.0, 0.0007757951900698216, 0.0, 0.0, 0.0, 0.0, 0.0023273855702094647, 0.0, 0.0, 0.0007757951900698216, 0.0, 0.0, 0.0, 0.0, 0.0007757951900698216, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0007757951900698216, 0.0015515903801396431, 0.0, 0.0, 0.0007757951900698216, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0007757951900698216, 0.0007757951900698216, 0.0007757951900698216, 0.0, 0.0, 0.0, 0.0, 0.0015515903801396431, 0.0, 0.0023273855702094647, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0007757951900698216, 0.0, 0.0, 0.0, 0.0, 0.0007757951900698216, 0.0, 0.0, 0.0007757951900698216, 0.0007757951900698216, 0.0007757951900698216, 0.0, 0.0007757951900698216, 0.0007757951900698216, 0.0, 0.0, 0.0, 0.0007757951900698216, 0.0007757951900698216, 0.0, 0.0, 0.0007757951900698216, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0007757951900698216, 0.0, 0.0007757951900698216, 0.0, 0.0007757951900698216, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0007757951900698216, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0];
we = [0.0007352009126632019, 0.0007352009126632019, 0.0008366079350995056, 0.008239320572949677, 0.007630878438331854, 0.007073139814932184, 0.006844974014450501, 0.008036506528077069, 0.0064900494359234374, 0.0006084421346178223, 0.0003802763341361389, 0.0005830903790087463, 0.00628723539105083, 0.00641399416909621, 0.0006084421346178223, 0.0005070351121815186, 0.0065154011915325135, 0.0005070351121815186, 0.006059069590569147, 0.0003802763341361389, 0.0059069590569146915, 0.006084421346178223, 0.006261883635441754, 0.0005577386233996704, 0.005399923944733173, 0.0058055520344783874, 0.0005070351121815186, 0.0004563316009633667, 0.00040562808974521484, 0.0004309798453542908, 0.0004309798453542908, 0.0004309798453542908, 0.005754848523260235, 0.006236531879832678, 0.0004309798453542908, 0.0006337938902268982, 0.00572949676765116, 0.0004309798453542908, 0.0005070351121815186, 0.0005830903790087463, 0.005526682722778552, 0.0003802763341361389, 0.0005830903790087463, 0.005349220433515021, 0.004994295854987958, 0.005399923944733173, 0.000354924578527063, 0.005425275700342249, 0.00048168335657244264, 0.0005830903790087463, 0.0006084421346178223, 0.005349220433515021, 0.0006591456458359741, 0.00048168335657244264, 0.0005323868677905945, 0.004411205475979211, 0.004994295854987958, 0.004208391431106604, 0.00030422106730891113, 0.004867537076942578, 0.005273165166687793, 0.000354924578527063, 0.004157687919888452, 0.0004563316009633667, 0.0004563316009633667, 0.000709849157054126, 0.00020281404487260742, 0.0006337938902268982, 0.0005830903790087463, 0.00040562808974521484, 0.0006337938902268982, 0.0002788693116998352, 0.0045379642540245915, 0.00048168335657244264, 0.0045633160096336675, 0.004766130054506275, 0.0005323868677905945, 0.00048168335657244264, 0.005095702877424261, 0.0006591456458359741, 0.0004563316009633667, 0.00032957282291798704, 0.004183039675497528, 0.0002535175560907593, 0.0002535175560907593, 0.004157687919888452, 0.0044365572315882874, 0.00040562808974521484, 0.00040562808974521484, 0.0035745975408797057, 0.00048168335657244264, 0.00022816580048168336, 0.004005577386233997, 0.00367600456331601, 0.00423374318671568, 0.0044619089871973635, 0.0004309798453542908, 0.0002535175560907593, 0.0007352009126632019, 0.0002788693116998352, 0.000354924578527063, 0.0005070351121815186, 0.00030422106730891113, 0.004081632653061225, 0.0005323868677905945, 0.003954873875015845, 0.00032957282291798704, 0.004259094942324756, 0.004005577386233997, 0.0038027633413613895, 0.0044619089871973635, 0.000354924578527063, 0.0037774115857523135, 0.00030422106730891113, 0.0002535175560907593, 0.003878818608188617, 0.0034478387628343265, 0.00354924578527063, 0.0037520598301432374, 0.004892888832551654, 0.003523894029661554, 0.00032957282291798704, 0.004081632653061225, 0.0038027633413613895, 0.000354924578527063, 0.0036253010520978578, 0.0003802763341361389, 0.0004309798453542908, 0.0038027633413613895, 0.00032957282291798704, 0.003878818608188617, 0.0034478387628343265, 0.003878818608188617, 0.004132336164279376, 0.004132336164279376, 0.004005577386233997, 0.00048168335657244264, 0.0002788693116998352, 0.0045379642540245915, 0.003321079984788947, 0.0001774622892635315, 0.003980225630624921, 0.0003802763341361389, 0.0037267080745341614, 0.003219672962352643, 0.000354924578527063, 0.00048168335657244264, 0.003498542274052478, 0.0033464317403980224, 0.00040562808974521484, 0.000354924578527063, 0.0003802763341361389, 0.0004309798453542908, 0.00022816580048168336, 0.003143617695525415, 0.0004563316009633667, 0.0002788693116998352, 0.0012422360248447205, 0.003929522119406769, 0.0034478387628343265, 0.00286474838382558, 0.003904170363797693, 0.003473190518443402, 0.0029661554062618838, 0.0029408036506528078, 0.003118265939916339, 0.00012675877804537965, 0.0030422106730891114, 0.0030675624286981874, 0.003498542274052478, 0.0033717834960070984, 0.0030929141843072635, 0.0037267080745341614, 0.0032450247179617187, 0.000354924578527063, 0.0037774115857523135, 0.0002535175560907593, 0.0037013563189250854, 0.0033717834960070984, 0.003523894029661554, 0.0034224870072252504, 0.00022816580048168336, 0.003473190518443402, 0.003143617695525415, 0.00022816580048168336, 0.0002535175560907593, 0.0032703764735707947, 0.0029154518950437317, 0.003143617695525415, 0.0015971606033717836, 0.0004563316009633667, 0.0002788693116998352, 0.002839396628216504, 0.004385853720370135, 0.0001774622892635315, 0.0002535175560907593, 0.0004309798453542908, 0.002788693116998352, 0.00022816580048168336, 0.00020281404487260742, 0.003498542274052478, 0.003498542274052478, 0.00040562808974521484, 0.00030422106730891113, 0.00030422106730891113, 0.00022816580048168336, 0.00030422106730891113, 0.0025858790721257447, 0.0032703764735707947, 0.0030168589174800354, 0.00022816580048168336, 0.00015211053365445557, 0.00020281404487260742, 0.00020281404487260742, 0.0004563316009633667, 0.0032703764735707947, 0.0027126378501711244, 0.002509823805298517, 0.002763341361389276, 0.0030422106730891114, 0.00022816580048168336, 0.0003802763341361389, 0.0026872860945620484, 0.0025351755609075927, 0.00022816580048168336, 0.002788693116998352, 0.0029915071618709594, 0.00015211053365445557, 0.00015211053365445557, 0.0029408036506528078, 0.002763341361389276, 0.0025858790721257447, 0.002509823805298517, 0.0030168589174800354, 0.0023323615160349854, 0.00012675877804537965, 0.00022816580048168336, 0.002509823805298517, 0.0001774622892635315, 0.00030422106730891113, 0.0029661554062618838, 0.003118265939916339, 0.002104195715553302, 0.0023070097604259094, 0.00015211053365445557, 0.00030422106730891113, 0.0002535175560907593, 0.00032957282291798704, 0.00012675877804537965, 0.0026365825833438964, 0.002459120294080365, 0.0027379896057802004, 0.002839396628216504, 0.002129547471162378, 0.002509823805298517, 0.00020281404487260742, 0.00205349220433515, 0.0029661554062618838, 0.0021802509823805297, 0.002433768538471289, 0.000354924578527063, 0.0022056027379896057, 0.0026619343389529724, 0.00020281404487260742, 0.00010140702243630371, 0.0022563062492077578, 0.002433768538471289, 0.002459120294080365, 0.00205349220433515, 0.002509823805298517, 0.00022816580048168336, 0.0022309544935986817, 0.0019267334262897705, 0.0022056027379896057, 0.0019774369375079224, 0.002408416782862213, 0.00020281404487260742, 0.0026365825833438964, 0.002408416782862213, 0.0017999746482443909, 0.0023577132716440614, 0.002839396628216504, 0.00032957282291798704, 0.0022056027379896057, 0.0018506781594625427, 0.00205349220433515, 0.0022309544935986817, 0.0022816580048168338, 0.0019013816706806947, 0.0002535175560907593, 0.0022563062492077578, 0.00010140702243630371, 0.0017239193814171632, 7.605526682722778e-05, 0.002078843959944226, 0.0019013816706806947, 0.002154899226771454, 0.00020281404487260742, 0.002078843959944226, 0.0017999746482443909, 0.0019774369375079224, 0.0022563062492077578, 0.0019013816706806947, 0.0019520851818988466, 0.0014957535809354797, 0.0022056027379896057, 0.001774622892635315, 0.00022816580048168336, 0.00015211053365445557, 0.0018760299150716187, 0.0016732158701990112, 0.0019774369375079224, 0.002509823805298517, 0.0019013816706806947, 0.0016985676258080872, 0.0022056027379896057, 0.00022816580048168336, 0.0001774622892635315, 0.0001774622892635315, 0.0001774622892635315, 0.00010140702243630371, 0.0019267334262897705, 0.0015971606033717836, 0.002104195715553302, 5.0703511218151855e-05, 7.605526682722778e-05, 5.0703511218151855e-05, 0.0018760299150716187, 0.0002788693116998352, 0.0019520851818988466, 7.605526682722778e-05, 0.0015718088477627075, 0.0015971606033717836, 0.0017999746482443909, 0.00010140702243630371, 0.0018253264038534669, 0.001774622892635315, 0.00020281404487260742, 0.00012675877804537965, 0.0016225123589808594, 0.0016478641145899354, 0.00015211053365445557, 0.00030422106730891113, 0.00015211053365445557, 0.00012675877804537965, 0.0026365825833438964, 0.0016732158701990112, 0.0001774622892635315, 0.00015211053365445557, 0.0018253264038534669, 0.0015718088477627075, 0.0014450500697173279, 0.0014450500697173279, 0.0015464570921536317, 0.001394346558499176, 0.0015971606033717836, 0.001419698314108252, 0.0017999746482443909, 0.0012168842692356445, 0.001394346558499176, 0.001774622892635315, 0.0013689948028901002, 0.0015718088477627075, 0.0015971606033717836, 0.00012675877804537965, 0.0014450500697173279, 0.0020027886931169984, 0.0013436430472810242, 0.0015718088477627075, 0.0016985676258080872, 0.0016478641145899354, 0.00012675877804537965, 7.605526682722778e-05, 0.0013182912916719482, 0.0016478641145899354, 0.0015464570921536317, 0.0013689948028901002, 0.0012675877804537963, 0.0014450500697173279, 0.0013182912916719482, 0.00010140702243630371, 0.001774622892635315, 0.0012929395360628724, 0.0011661807580174927, 0.00010140702243630371, 0.0014704018253264039, 0.00010140702243630371, 2.5351755609075928e-05, 0.001419698314108252, 0.0002535175560907593, 0.0011408290024084169, 0.0009633667131448853, 0.002078843959944226, 0.0011661807580174927, 7.605526682722778e-05, 0.00010140702243630371, 0.0010140702243630372, 0.0012675877804537963, 0.00010140702243630371, 0.00022816580048168336, 0.0012929395360628724, 0.00012675877804537965, 0.0012675877804537963, 0.001774622892635315, 0.0009633667131448853, 0.001064773735581189, 0.0014957535809354797, 0.0016985676258080872, 0.0023577132716440614, 0.0016225123589808594, 0.0011915325136265687, 0.0002535175560907593, 0.0012929395360628724, 0.0011915325136265687, 0.0014450500697173279, 0.0015971606033717836, 0.0011154772467993409, 0.0013689948028901002, 0.0012168842692356445, 0.00012675877804537965, 0.0012929395360628724, 0.001394346558499176, 0.0012929395360628724, 0.0012422360248447205, 0.0011408290024084169, 0.0011661807580174927, 0.0012168842692356445, 0.0013182912916719482, 0.0011408290024084169, 0.0011915325136265687, 0.0013182912916719482, 0.00012675877804537965, 0.0007605526682722779, 0.00012675877804537965, 0.0011915325136265687, 0.0012675877804537963, 0.00010140702243630371, 0.0001774622892635315, 0.001064773735581189, 0.0012929395360628724, 0.0025858790721257447, 0.0005830903790087463, 0.0012422360248447205, 0.00012675877804537965, 0.0011915325136265687, 0.0001774622892635315, 0.0008619596907085816, 7.605526682722778e-05, 0.00012675877804537965, 0.0012929395360628724, 0.0009126632019267334, 0.0012422360248447205, 0.001394346558499176, 0.0011915325136265687, 0.0011408290024084169, 0.0010140702243630372, 0.0011915325136265687, 0.001064773735581189, 7.605526682722778e-05, 0.00012675877804537965, 0.0008619596907085816, 0.0006844974014450501, 0.00010140702243630371, 0.0015718088477627075, 0.0014450500697173279, 0.0011154772467993409, 0.0010901254911902648, 0.0011661807580174927, 0.0013182912916719482, 0.0009380149575358094, 0.0009633667131448853, 0.0008366079350995056, 0.00010140702243630371, 0.0010901254911902648, 0.0012675877804537963, 0.00010140702243630371, 0.0011408290024084169, 0.0006844974014450501, 7.605526682722778e-05, 0.0007352009126632019, 0.0010140702243630372, 0.0010140702243630372, 5.0703511218151855e-05, 2.5351755609075928e-05, 7.605526682722778e-05, 0.00032957282291798704, 0.0009887184687539612, 0.0007859044238813538, 0.000709849157054126, 0.0009887184687539612, 0.0008366079350995056, 0.0009380149575358094, 0.0013689948028901002, 0.0010901254911902648, 0.0008112561794904297, 0.00010140702243630371, 0.0007859044238813538, 0.0008366079350995056, 0.0012929395360628724, 0.00020281404487260742, 0.0008873114463176575, 0.0008873114463176575, 0.00012675877804537965, 0.0009126632019267334, 0.0013436430472810242, 0.0008873114463176575, 0.002484472049689441, 2.5351755609075928e-05, 5.0703511218151855e-05, 0.0008366079350995056, 0.0009633667131448853, 0.0009380149575358094, 0.00012675877804537965, 0.0019267334262897705, 0.00010140702243630371, 0.000709849157054126, 0.0010140702243630372, 0.00010140702243630371, 0.0007605526682722779, 0.00012675877804537965, 0.0007859044238813538, 0.0004309798453542908, 0.0012675877804537963, 0.0007859044238813538, 0.0009126632019267334, 0.0010901254911902648, 0.0008366079350995056, 0.0011154772467993409, 0.00015211053365445557, 0.0007352009126632019, 5.0703511218151855e-05, 0.0017239193814171632, 0.0013182912916719482, 0.0006591456458359741, 0.0008112561794904297, 0.0010140702243630372, 0.00010140702243630371, 0.0009887184687539612, 5.0703511218151855e-05, 0.0005830903790087463, 0.0008619596907085816, 0.0008366079350995056, 0.001039421979972113, 0.0007605526682722779, 0.0007605526682722779, 0.00015211053365445557, 5.0703511218151855e-05, 0.0008366079350995056, 0.0011915325136265687, 0.0007352009126632019, 0.0010901254911902648, 0.0008366079350995056, 0.00010140702243630371, 0.0012675877804537963, 0.0004563316009633667, 0.000709849157054126, 7.605526682722778e-05, 0.0006337938902268982, 0.0011915325136265687, 2.5351755609075928e-05, 0.00012675877804537965, 0.0007859044238813538, 0.000709849157054126, 0.0007605526682722779, 5.0703511218151855e-05, 0.0008873114463176575, 0.0007859044238813538, 0.0007859044238813538, 0.0011154772467993409, 0.0007352009126632019, 0.0007352009126632019, 0.0007605526682722779, 0.0008112561794904297, 0.002408416782862213, 0.0006084421346178223, 0.0012168842692356445, 7.605526682722778e-05, 0.0007352009126632019, 0.0005830903790087463, 0.0007605526682722779, 0.0006844974014450501, 0.0007352009126632019, 0.0010140702243630372, 0.0006337938902268982, 0.0009633667131448853, 0.0007352009126632019, 0.00010140702243630371, 0.0005070351121815186, 0.0009126632019267334, 0.000709849157054126, 0.0007352009126632019, 2.5351755609075928e-05, 0.0008366079350995056, 0.0010140702243630372, 0.0012168842692356445, 0.00015211053365445557, 2.5351755609075928e-05, 0.0008112561794904297, 0.0008112561794904297, 0.0008619596907085816, 5.0703511218151855e-05, 7.605526682722778e-05, 0.0007605526682722779, 0.0007352009126632019, 0.0005323868677905945, 0.0008366079350995056, 7.605526682722778e-05, 0.0007352009126632019, 0.0005830903790087463, 0.0006591456458359741, 0.0005577386233996704, 0.0005323868677905945, 0.00048168335657244264, 0.00010140702243630371, 0.0008112561794904297, 0.0005070351121815186, 0.000709849157054126, 0.00040562808974521484, 2.5351755609075928e-05, 0.0005577386233996704, 0.0006084421346178223, 0.0005070351121815186, 0.0008112561794904297, 0.0006591456458359741, 0.000709849157054126, 0.0006337938902268982, 0.0009887184687539612, 0.0007605526682722779, 5.0703511218151855e-05, 0.001039421979972113, 0.0005070351121815186, 5.0703511218151855e-05, 0.00010140702243630371, 0.00030422106730891113, 0.0003802763341361389, 0.0009126632019267334, 0.0001774622892635315, 0.0006337938902268982, 0.0005577386233996704, 0.0, 5.0703511218151855e-05, 5.0703511218151855e-05, 2.5351755609075928e-05, 5.0703511218151855e-05, 5.0703511218151855e-05, 0.00040562808974521484, 0.00022816580048168336, 0.00354924578527063, 0.0005070351121815186, 0.0006084421346178223, 0.0011408290024084169, 0.0005070351121815186, 0.0003802763341361389, 0.000354924578527063, 0.00030422106730891113, 0.0004309798453542908, 5.0703511218151855e-05, 0.00030422106730891113, 0.0005323868677905945, 0.0006084421346178223, 0.000354924578527063, 0.0005323868677905945, 0.0008112561794904297, 2.5351755609075928e-05, 0.0008112561794904297, 0.00040562808974521484, 0.0006844974014450501, 0.002839396628216504, 0.0006591456458359741, 0.0005323868677905945, 0.00040562808974521484, 5.0703511218151855e-05, 0.0004563316009633667, 0.0, 0.0, 0.0016478641145899354, 0.0, 5.0703511218151855e-05, 0.0004309798453542908, 0.000354924578527063, 0.00048168335657244264, 2.5351755609075928e-05, 0.0004563316009633667, 0.0005323868677905945, 0.0005830903790087463, 0.0, 0.0, 0.00020281404487260742, 0.0005070351121815186, 0.00040562808974521484, 0.0005323868677905945, 0.0, 7.605526682722778e-05, 2.5351755609075928e-05, 0.00030422106730891113, 0.0, 0.0, 0.0, 0.00032957282291798704, 0.00048168335657244264, 0.00040562808974521484, 0.00048168335657244264, 0.0002788693116998352, 0.0006084421346178223, 0.0002535175560907593, 7.605526682722778e-05, 0.0002535175560907593, 0.0002535175560907593, 0.0, 0.0004309798453542908, 0.000354924578527063, 0.0005070351121815186, 7.605526682722778e-05, 5.0703511218151855e-05, 0.000354924578527063, 5.0703511218151855e-05, 0.0002535175560907593, 0.0, 0.0003802763341361389, 0.00040562808974521484, 2.5351755609075928e-05, 0.00022816580048168336, 0.00040562808974521484, 7.605526682722778e-05, 2.5351755609075928e-05, 0.0001774622892635315, 2.5351755609075928e-05, 5.0703511218151855e-05, 7.605526682722778e-05, 0.00022816580048168336, 0.00032957282291798704, 0.00030422106730891113, 0.00030422106730891113, 0.0002535175560907593, 0.00022816580048168336, 0.000354924578527063, 0.0001774622892635315, 0.00020281404487260742, 0.00022816580048168336, 0.0, 5.0703511218151855e-05, 0.0, 0.0014957535809354797, 0.0002788693116998352, 0.0002535175560907593, 0.00015211053365445557, 0.0008112561794904297, 0.00015211053365445557, 0.0009126632019267334, 0.0, 0.00030422106730891113, 0.001064773735581189, 0.00012675877804537965, 2.5351755609075928e-05, 0.00030422106730891113, 2.5351755609075928e-05, 2.5351755609075928e-05, 0.0001774622892635315, 7.605526682722778e-05, 0.00010140702243630371, 2.5351755609075928e-05, 0.00015211053365445557, 0.00012675877804537965, 0.0002788693116998352, 0.0, 0.0005830903790087463, 0.0005577386233996704, 0.0, 0.000354924578527063, 5.0703511218151855e-05, 7.605526682722778e-05, 5.0703511218151855e-05, 0.00010140702243630371, 0.00010140702243630371, 0.00012675877804537965];

plot(theo, '.', 'LineWidth', line_width, 'Color', [211, 84, 0]/256, 'MarkerSize',16);
hold all;
grid on;
plot(srw, '.', 'LineWidth', line_width, 'Color', [26, 188, 156]/256,  'MarkerSize',16);
plot(we, '.', 'LineWidth', line_width, 'Color', [52, 152, 219]/256,  'MarkerSize',16);

legend('Theo', 'SRW', 'WE', 'Location', 'Best');
xlabel('Node Id Ordered by Degree (Descending)');
ylabel('PDF');
print -painters -dpdf -r150 Facebook-PDF-Bias-Sorted-Descending.pdf;

% Important Facebook
% Number of nodes: 775
% Number of edges: 14006
% Average degree: 36.1445
% kl-srw 0.623934355148
% kl-we 0.357859339948
% len-srw 1289
% len-we 39445
% norm-srw 0.00951152265786
% norm-we 0.00411986120357

% Important Barabasi
% Generator barabasi_albert_graph (1000, 7)
% Number of nodes: 1000
% Number of edges: 6951
% Average degree:  13.9020
% kl-srw 0.475298827851
% kl-we 0.0183415914457
% len-srw 1101
% len-we 36600
% norm-srw 0.00810110947908
% norm-we 0.00549602486728

%% PDF bias sorted -1 budget 1000000
goodplot();
line_width = 4;

theo = [0.004855062116235899, 0.004640868199343139, 0.004319577324003998, 0.004319577324003998, 0.004212480365557618, 0.004105383407111238, 0.004105383407111238, 0.004069684420962445, 0.003998286448664858, 0.003998286448664858, 0.003819791517920891, 0.0037840925317720975, 0.0037840925317720975, 0.0037840925317720975, 0.0037483935456233044, 0.003712694559474511, 0.0036769955733257174, 0.0036769955733257174, 0.0036412965871769243, 0.003605597601028131, 0.003605597601028131, 0.0035698986148793373, 0.003534199628730544, 0.003534199628730544, 0.0034985006425817507, 0.0034985006425817507, 0.0034985006425817507, 0.003462801656432957, 0.003427102670284164, 0.003427102670284164, 0.0033914036841353706, 0.0033914036841353706, 0.003355704697986577, 0.003355704697986577, 0.0032843067256889905, 0.0032843067256889905, 0.0032843067256889905, 0.003248607739540197, 0.003248607739540197, 0.003248607739540197, 0.003248607739540197, 0.0032129087533914035, 0.0032129087533914035, 0.0032129087533914035, 0.0031772097672426104, 0.003141510781093817, 0.003141510781093817, 0.003141510781093817, 0.003141510781093817, 0.0031058117949450234, 0.0031058117949450234, 0.0031058117949450234, 0.0030701128087962304, 0.0030701128087962304, 0.003034413822647437, 0.003034413822647437, 0.003034413822647437, 0.003034413822647437, 0.0029987148364986433, 0.0029987148364986433, 0.0029630158503498503, 0.0029630158503498503, 0.0029630158503498503, 0.0029273168642010568, 0.0029273168642010568, 0.0029273168642010568, 0.0029273168642010568, 0.0029273168642010568, 0.0029273168642010568, 0.0029273168642010568, 0.0029273168642010568, 0.0028916178780522632, 0.0028916178780522632, 0.0028916178780522632, 0.0028916178780522632, 0.0028559188919034697, 0.0028202199057546767, 0.0028202199057546767, 0.0028202199057546767, 0.002784520919605883, 0.002784520919605883, 0.0027488219334570897, 0.0027488219334570897, 0.0027488219334570897, 0.0027488219334570897, 0.0027488219334570897, 0.0027131229473082966, 0.0027131229473082966, 0.002677423961159503, 0.002677423961159503, 0.002677423961159503, 0.002677423961159503, 0.002677423961159503, 0.002677423961159503, 0.002677423961159503, 0.0026417249750107096, 0.0026417249750107096, 0.0026417249750107096, 0.0026417249750107096, 0.0026417249750107096, 0.0026060259888619165, 0.0026060259888619165, 0.0026060259888619165, 0.0026060259888619165, 0.002570327002713123, 0.002570327002713123, 0.002570327002713123, 0.0025346280165643295, 0.0025346280165643295, 0.0025346280165643295, 0.0025346280165643295, 0.0025346280165643295, 0.0025346280165643295, 0.0024989290304155364, 0.0024989290304155364, 0.0024989290304155364, 0.0024989290304155364, 0.0024989290304155364, 0.002463230044266743, 0.002463230044266743, 0.002463230044266743, 0.002463230044266743, 0.002463230044266743, 0.002463230044266743, 0.002463230044266743, 0.002463230044266743, 0.0024275310581179494, 0.0024275310581179494, 0.0024275310581179494, 0.0024275310581179494, 0.0024275310581179494, 0.0024275310581179494, 0.002391832071969156, 0.002391832071969156, 0.002391832071969156, 0.002391832071969156, 0.002356133085820363, 0.002356133085820363, 0.002356133085820363, 0.0023204340996715693, 0.0023204340996715693, 0.0023204340996715693, 0.0023204340996715693, 0.0023204340996715693, 0.0023204340996715693, 0.002284735113522776, 0.002284735113522776, 0.002284735113522776, 0.002284735113522776, 0.002284735113522776, 0.0022490361273739827, 0.0022490361273739827, 0.002213337141225189, 0.002213337141225189, 0.002213337141225189, 0.002213337141225189, 0.002213337141225189, 0.002213337141225189, 0.002213337141225189, 0.002213337141225189, 0.002213337141225189, 0.002213337141225189, 0.002213337141225189, 0.002213337141225189, 0.0021776381550763957, 0.0021776381550763957, 0.0021776381550763957, 0.0021776381550763957, 0.0021776381550763957, 0.0021776381550763957, 0.0021776381550763957, 0.0021776381550763957, 0.0021776381550763957, 0.0021776381550763957, 0.0021419391689276026, 0.0021419391689276026, 0.0021419391689276026, 0.0021419391689276026, 0.0021419391689276026, 0.0021419391689276026, 0.0021419391689276026, 0.0021419391689276026, 0.002106240182778809, 0.002106240182778809, 0.002106240182778809, 0.002106240182778809, 0.002106240182778809, 0.002106240182778809, 0.0020705411966300156, 0.0020705411966300156, 0.0020705411966300156, 0.0020348422104812225, 0.0020348422104812225, 0.0020348422104812225, 0.001999143224332429, 0.001999143224332429, 0.001999143224332429, 0.001999143224332429, 0.0019634442381836355, 0.0019634442381836355, 0.0019277452520348422, 0.0019277452520348422, 0.0018920462658860487, 0.0018920462658860487, 0.0018920462658860487, 0.0018920462658860487, 0.0018920462658860487, 0.0018920462658860487, 0.0018920462658860487, 0.0018920462658860487, 0.0018563472797372554, 0.0018563472797372554, 0.0018563472797372554, 0.0018563472797372554, 0.0018563472797372554, 0.0018563472797372554, 0.0018563472797372554, 0.0018563472797372554, 0.0018206482935884621, 0.0018206482935884621, 0.0018206482935884621, 0.0018206482935884621, 0.0018206482935884621, 0.0018206482935884621, 0.0018206482935884621, 0.0018206482935884621, 0.0018206482935884621, 0.0017849493074396686, 0.0017849493074396686, 0.0017849493074396686, 0.0017849493074396686, 0.0017849493074396686, 0.0017849493074396686, 0.0017849493074396686, 0.0017492503212908754, 0.0017492503212908754, 0.0017492503212908754, 0.0017492503212908754, 0.0017492503212908754, 0.0017492503212908754, 0.0017492503212908754, 0.001713551335142082, 0.001713551335142082, 0.001713551335142082, 0.001713551335142082, 0.001713551335142082, 0.001713551335142082, 0.001713551335142082, 0.0016778523489932886, 0.0016778523489932886, 0.0016778523489932886, 0.0016778523489932886, 0.0016778523489932886, 0.0016778523489932886, 0.0016421533628444953, 0.0016421533628444953, 0.0016421533628444953, 0.0016421533628444953, 0.0016064543766957018, 0.0016064543766957018, 0.0016064543766957018, 0.0016064543766957018, 0.0016064543766957018, 0.0015707553905469085, 0.0015707553905469085, 0.0015707553905469085, 0.0015707553905469085, 0.0015707553905469085, 0.0015350564043981152, 0.0015350564043981152, 0.0015350564043981152, 0.0015350564043981152, 0.0015350564043981152, 0.0015350564043981152, 0.0015350564043981152, 0.0014993574182493217, 0.0014993574182493217, 0.0014993574182493217, 0.0014993574182493217, 0.0014636584321005284, 0.0014636584321005284, 0.0014636584321005284, 0.0014636584321005284, 0.0014279594459517349, 0.0014279594459517349, 0.0014279594459517349, 0.0014279594459517349, 0.0014279594459517349, 0.0014279594459517349, 0.0014279594459517349, 0.0014279594459517349, 0.0013922604598029416, 0.0013922604598029416, 0.0013922604598029416, 0.0013922604598029416, 0.0013922604598029416, 0.0013922604598029416, 0.0013922604598029416, 0.0013922604598029416, 0.0013565614736541483, 0.0013565614736541483, 0.0013565614736541483, 0.0013565614736541483, 0.0013565614736541483, 0.0013208624875053548, 0.0013208624875053548, 0.0013208624875053548, 0.0013208624875053548, 0.0013208624875053548, 0.0013208624875053548, 0.0012851635013565615, 0.0012851635013565615, 0.0012851635013565615, 0.0012851635013565615, 0.0012851635013565615, 0.0012851635013565615, 0.0012851635013565615, 0.0012494645152077682, 0.0012494645152077682, 0.0012494645152077682, 0.0012494645152077682, 0.0012494645152077682, 0.0012137655290589747, 0.0012137655290589747, 0.0012137655290589747, 0.0012137655290589747, 0.0012137655290589747, 0.0012137655290589747, 0.0012137655290589747, 0.0012137655290589747, 0.0012137655290589747, 0.0011780665429101814, 0.0011780665429101814, 0.0011780665429101814, 0.0011780665429101814, 0.0011780665429101814, 0.0011780665429101814, 0.0011780665429101814, 0.001142367556761388, 0.001142367556761388, 0.001142367556761388, 0.001142367556761388, 0.001142367556761388, 0.001142367556761388, 0.001142367556761388, 0.001142367556761388, 0.0011066685706125946, 0.0011066685706125946, 0.0011066685706125946, 0.0011066685706125946, 0.0011066685706125946, 0.0011066685706125946, 0.0010709695844638013, 0.0010709695844638013, 0.0010709695844638013, 0.0010709695844638013, 0.0010709695844638013, 0.0010709695844638013, 0.0010709695844638013, 0.0010709695844638013, 0.0010709695844638013, 0.0010709695844638013, 0.0010709695844638013, 0.0010709695844638013, 0.0010709695844638013, 0.0010352705983150078, 0.0010352705983150078, 0.0010352705983150078, 0.0010352705983150078, 0.0010352705983150078, 0.0010352705983150078, 0.0009995716121662145, 0.0009995716121662145, 0.0009995716121662145, 0.0009995716121662145, 0.0009995716121662145, 0.0009995716121662145, 0.0009995716121662145, 0.0009995716121662145, 0.0009638726260174211, 0.0009638726260174211, 0.0009638726260174211, 0.0009638726260174211, 0.0009638726260174211, 0.0009638726260174211, 0.0009638726260174211, 0.0009638726260174211, 0.0009638726260174211, 0.0009638726260174211, 0.0009281736398686277, 0.0009281736398686277, 0.0009281736398686277, 0.0009281736398686277, 0.0009281736398686277, 0.0009281736398686277, 0.0009281736398686277, 0.0009281736398686277, 0.0009281736398686277, 0.0009281736398686277, 0.0009281736398686277, 0.0009281736398686277, 0.0008924746537198343, 0.0008924746537198343, 0.0008924746537198343, 0.0008924746537198343, 0.0008924746537198343, 0.0008924746537198343, 0.0008924746537198343, 0.0008924746537198343, 0.000856775667571041, 0.000856775667571041, 0.000856775667571041, 0.000856775667571041, 0.000856775667571041, 0.000856775667571041, 0.000856775667571041, 0.000856775667571041, 0.000856775667571041, 0.000856775667571041, 0.000856775667571041, 0.0008210766814222476, 0.0008210766814222476, 0.0008210766814222476, 0.0008210766814222476, 0.0008210766814222476, 0.0008210766814222476, 0.0008210766814222476, 0.0008210766814222476, 0.0008210766814222476, 0.0008210766814222476, 0.0008210766814222476, 0.0007853776952734542, 0.0007853776952734542, 0.0007853776952734542, 0.0007853776952734542, 0.0007853776952734542, 0.0007853776952734542, 0.0007853776952734542, 0.0007853776952734542, 0.0007853776952734542, 0.0007853776952734542, 0.0007496787091246608, 0.0007496787091246608, 0.0007496787091246608, 0.0007496787091246608, 0.0007496787091246608, 0.0007496787091246608, 0.0007496787091246608, 0.0007496787091246608, 0.0007496787091246608, 0.0007496787091246608, 0.0007496787091246608, 0.0007496787091246608, 0.0007139797229758674, 0.0007139797229758674, 0.0007139797229758674, 0.0007139797229758674, 0.0007139797229758674, 0.0007139797229758674, 0.0007139797229758674, 0.0007139797229758674, 0.0007139797229758674, 0.0007139797229758674, 0.0007139797229758674, 0.0007139797229758674, 0.0006782807368270741, 0.0006782807368270741, 0.0006782807368270741, 0.0006782807368270741, 0.0006782807368270741, 0.0006782807368270741, 0.0006782807368270741, 0.0006782807368270741, 0.0006782807368270741, 0.0006782807368270741, 0.0006782807368270741, 0.0006782807368270741, 0.0006782807368270741, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006425817506782807, 0.0006068827645294873, 0.0006068827645294873, 0.0006068827645294873, 0.0006068827645294873, 0.0006068827645294873, 0.0006068827645294873, 0.0006068827645294873, 0.0006068827645294873, 0.0006068827645294873, 0.0006068827645294873, 0.0006068827645294873, 0.0006068827645294873, 0.0006068827645294873, 0.0006068827645294873, 0.0006068827645294873, 0.0006068827645294873, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.000571183778380694, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0005354847922319007, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.0004997858060831073, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.00046408681993431386, 0.0004283878337855205, 0.0004283878337855205, 0.0004283878337855205, 0.0004283878337855205, 0.0004283878337855205, 0.0004283878337855205, 0.0004283878337855205, 0.0004283878337855205, 0.0004283878337855205, 0.0004283878337855205, 0.0004283878337855205, 0.0004283878337855205, 0.0004283878337855205, 0.0004283878337855205, 0.0004283878337855205, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003926888476367271, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003569898614879337, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.0003212908753391404, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.000285591889190347, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00024989290304155363, 0.00021419391689276026, 0.00021419391689276026, 0.00021419391689276026, 0.00021419391689276026, 0.00021419391689276026, 0.00021419391689276026, 0.00021419391689276026, 0.00021419391689276026, 0.00021419391689276026, 0.00021419391689276026, 0.00021419391689276026, 0.00021419391689276026, 0.00021419391689276026, 0.00021419391689276026, 0.00021419391689276026, 0.00017849493074396686, 0.00017849493074396686, 0.00017849493074396686, 0.00017849493074396686, 0.00017849493074396686, 0.00017849493074396686, 0.00017849493074396686, 0.00017849493074396686, 0.00017849493074396686, 0.00017849493074396686, 0.00017849493074396686, 0.00017849493074396686, 0.00017849493074396686, 0.00017849493074396686, 0.00017849493074396686, 0.0001427959445951735, 0.0001427959445951735, 0.0001427959445951735, 0.0001427959445951735, 0.0001427959445951735, 0.0001427959445951735, 0.0001427959445951735, 0.0001427959445951735, 0.0001427959445951735, 0.0001427959445951735, 0.00010709695844638013, 0.00010709695844638013, 0.00010709695844638013, 0.00010709695844638013, 0.00010709695844638013, 0.00010709695844638013, 0.00010709695844638013, 0.00010709695844638013, 7.139797229758674e-05, 7.139797229758674e-05, 7.139797229758674e-05, 7.139797229758674e-05, 7.139797229758674e-05, 7.139797229758674e-05, 7.139797229758674e-05, 7.139797229758674e-05, 7.139797229758674e-05, 7.139797229758674e-05, 7.139797229758674e-05, 3.569898614879337e-05, 3.569898614879337e-05, 3.569898614879337e-05, 3.569898614879337e-05, 3.569898614879337e-05, 3.569898614879337e-05, 3.569898614879337e-05, 3.569898614879337e-05, 3.569898614879337e-05, 3.569898614879337e-05];
srw = [0.0005906674542232723, 0.0017720023626698169, 0.0005906674542232723, 0.008269344359125812, 0.004134672179562906, 0.0070880094506792675, 0.011222681630242174, 0.0017720023626698169, 0.00767867690490254, 0.0011813349084465446, 0.0, 0.0005906674542232723, 0.005906674542232723, 0.002362669816893089, 0.0005906674542232723, 0.0005906674542232723, 0.012404016538688719, 0.0005906674542232723, 0.005316007088009451, 0.0005906674542232723, 0.004725339633786178, 0.008860011813349085, 0.006497341996455995, 0.0, 0.00767867690490254, 0.004725339633786178, 0.0, 0.0005906674542232723, 0.0, 0.0005906674542232723, 0.0, 0.0, 0.005316007088009451, 0.006497341996455995, 0.0, 0.0005906674542232723, 0.005906674542232723, 0.0, 0.0, 0.0005906674542232723, 0.006497341996455995, 0.0005906674542232723, 0.0005906674542232723, 0.0029533372711163615, 0.0029533372711163615, 0.006497341996455995, 0.0, 0.008269344359125812, 0.0, 0.0005906674542232723, 0.0011813349084465446, 0.004134672179562906, 0.0, 0.0, 0.0005906674542232723, 0.008269344359125812, 0.0035440047253396337, 0.005906674542232723, 0.0011813349084465446, 0.004725339633786178, 0.004134672179562906, 0.0, 0.0017720023626698169, 0.0, 0.0011813349084465446, 0.0011813349084465446, 0.0005906674542232723, 0.0, 0.0011813349084465446, 0.0, 0.0, 0.0005906674542232723, 0.005316007088009451, 0.0005906674542232723, 0.0035440047253396337, 0.004725339633786178, 0.0, 0.0005906674542232723, 0.005316007088009451, 0.0011813349084465446, 0.0, 0.0, 0.004725339633786178, 0.0005906674542232723, 0.0005906674542232723, 0.0029533372711163615, 0.0029533372711163615, 0.0005906674542232723, 0.0, 0.0029533372711163615, 0.0005906674542232723, 0.0, 0.008269344359125812, 0.004134672179562906, 0.004134672179562906, 0.004725339633786178, 0.0, 0.0, 0.0011813349084465446, 0.0, 0.0, 0.0011813349084465446, 0.0005906674542232723, 0.0029533372711163615, 0.0, 0.004134672179562906, 0.0005906674542232723, 0.004725339633786178, 0.0035440047253396337, 0.004134672179562906, 0.0017720023626698169, 0.0, 0.004725339633786178, 0.0005906674542232723, 0.0, 0.006497341996455995, 0.005316007088009451, 0.005906674542232723, 0.0017720023626698169, 0.005906674542232723, 0.0035440047253396337, 0.0011813349084465446, 0.0035440047253396337, 0.0070880094506792675, 0.0, 0.005906674542232723, 0.0, 0.0, 0.0029533372711163615, 0.0, 0.0035440047253396337, 0.005316007088009451, 0.0029533372711163615, 0.004134672179562906, 0.005316007088009451, 0.004725339633786178, 0.0005906674542232723, 0.0, 0.005316007088009451, 0.0029533372711163615, 0.0005906674542232723, 0.002362669816893089, 0.0005906674542232723, 0.0029533372711163615, 0.0035440047253396337, 0.0, 0.0, 0.004725339633786178, 0.0035440047253396337, 0.0, 0.0, 0.0, 0.0005906674542232723, 0.0, 0.0035440047253396337, 0.0011813349084465446, 0.0005906674542232723, 0.0011813349084465446, 0.0035440047253396337, 0.0035440047253396337, 0.0017720023626698169, 0.004725339633786178, 0.004725339633786178, 0.0029533372711163615, 0.002362669816893089, 0.0035440047253396337, 0.0, 0.0029533372711163615, 0.0011813349084465446, 0.004134672179562906, 0.004725339633786178, 0.002362669816893089, 0.004725339633786178, 0.004134672179562906, 0.0011813349084465446, 0.002362669816893089, 0.0005906674542232723, 0.004134672179562906, 0.0035440047253396337, 0.0035440047253396337, 0.0035440047253396337, 0.0005906674542232723, 0.005906674542232723, 0.0011813349084465446, 0.0005906674542232723, 0.0, 0.004134672179562906, 0.0011813349084465446, 0.0005906674542232723, 0.0029533372711163615, 0.0005906674542232723, 0.0, 0.0017720023626698169, 0.0035440047253396337, 0.0, 0.0, 0.0005906674542232723, 0.0011813349084465446, 0.0005906674542232723, 0.0, 0.0011813349084465446, 0.005316007088009451, 0.0, 0.0, 0.0005906674542232723, 0.0, 0.0, 0.002362669816893089, 0.0017720023626698169, 0.0011813349084465446, 0.0, 0.0005906674542232723, 0.0, 0.0, 0.0, 0.0029533372711163615, 0.0011813349084465446, 0.0011813349084465446, 0.0017720023626698169, 0.002362669816893089, 0.0, 0.0005906674542232723, 0.0029533372711163615, 0.0029533372711163615, 0.0011813349084465446, 0.0029533372711163615, 0.002362669816893089, 0.0, 0.0, 0.004134672179562906, 0.004725339633786178, 0.005316007088009451, 0.0029533372711163615, 0.002362669816893089, 0.0011813349084465446, 0.0, 0.0005906674542232723, 0.0029533372711163615, 0.0, 0.0, 0.004134672179562906, 0.004725339633786178, 0.0029533372711163615, 0.0029533372711163615, 0.0005906674542232723, 0.0, 0.0, 0.0, 0.0, 0.0017720023626698169, 0.0005906674542232723, 0.0017720023626698169, 0.0035440047253396337, 0.0011813349084465446, 0.002362669816893089, 0.0, 0.0017720023626698169, 0.002362669816893089, 0.0011813349084465446, 0.0017720023626698169, 0.0005906674542232723, 0.002362669816893089, 0.0029533372711163615, 0.0, 0.0, 0.002362669816893089, 0.0029533372711163615, 0.0011813349084465446, 0.002362669816893089, 0.0029533372711163615, 0.0, 0.0005906674542232723, 0.0017720023626698169, 0.004134672179562906, 0.0005906674542232723, 0.002362669816893089, 0.0, 0.0011813349084465446, 0.0005906674542232723, 0.0035440047253396337, 0.002362669816893089, 0.0029533372711163615, 0.0, 0.0011813349084465446, 0.0017720023626698169, 0.002362669816893089, 0.0029533372711163615, 0.0011813349084465446, 0.002362669816893089, 0.0, 0.0005906674542232723, 0.0, 0.0005906674542232723, 0.0, 0.002362669816893089, 0.0035440047253396337, 0.002362669816893089, 0.0, 0.0011813349084465446, 0.0011813349084465446, 0.0005906674542232723, 0.0029533372711163615, 0.0011813349084465446, 0.002362669816893089, 0.0011813349084465446, 0.0017720023626698169, 0.002362669816893089, 0.0005906674542232723, 0.0, 0.0005906674542232723, 0.002362669816893089, 0.0029533372711163615, 0.0035440047253396337, 0.0011813349084465446, 0.0005906674542232723, 0.0035440047253396337, 0.0, 0.0, 0.0011813349084465446, 0.0005906674542232723, 0.0, 0.0005906674542232723, 0.0029533372711163615, 0.0029533372711163615, 0.0, 0.0, 0.0, 0.002362669816893089, 0.0005906674542232723, 0.0017720023626698169, 0.0005906674542232723, 0.002362669816893089, 0.002362669816893089, 0.0017720023626698169, 0.0005906674542232723, 0.0029533372711163615, 0.0017720023626698169, 0.0, 0.0, 0.0017720023626698169, 0.002362669816893089, 0.0005906674542232723, 0.0005906674542232723, 0.0, 0.0, 0.005906674542232723, 0.0005906674542232723, 0.0, 0.0, 0.0017720023626698169, 0.0017720023626698169, 0.0017720023626698169, 0.0017720023626698169, 0.0005906674542232723, 0.0011813349084465446, 0.002362669816893089, 0.0011813349084465446, 0.0017720023626698169, 0.0011813349084465446, 0.0017720023626698169, 0.0029533372711163615, 0.0029533372711163615, 0.0029533372711163615, 0.0005906674542232723, 0.0, 0.0011813349084465446, 0.0029533372711163615, 0.0011813349084465446, 0.0029533372711163615, 0.0, 0.0005906674542232723, 0.0, 0.0, 0.0011813349084465446, 0.0, 0.002362669816893089, 0.0017720023626698169, 0.0017720023626698169, 0.0005906674542232723, 0.0005906674542232723, 0.0, 0.0005906674542232723, 0.0011813349084465446, 0.0011813349084465446, 0.0005906674542232723, 0.0017720023626698169, 0.0, 0.0, 0.0011813349084465446, 0.0, 0.0029533372711163615, 0.0005906674542232723, 0.0011813349084465446, 0.0005906674542232723, 0.0, 0.0, 0.0, 0.0005906674542232723, 0.0, 0.0005906674542232723, 0.0017720023626698169, 0.0, 0.0017720023626698169, 0.0035440047253396337, 0.0017720023626698169, 0.0005906674542232723, 0.0029533372711163615, 0.0017720023626698169, 0.0017720023626698169, 0.0005906674542232723, 0.0, 0.0011813349084465446, 0.0017720023626698169, 0.0005906674542232723, 0.0017720023626698169, 0.0, 0.0005906674542232723, 0.0017720023626698169, 0.0011813349084465446, 0.0005906674542232723, 0.004134672179562906, 0.0005906674542232723, 0.002362669816893089, 0.0017720023626698169, 0.0011813349084465446, 0.0017720023626698169, 0.0029533372711163615, 0.0, 0.0011813349084465446, 0.0011813349084465446, 0.0011813349084465446, 0.0, 0.0, 0.0, 0.0017720023626698169, 0.0005906674542232723, 0.0, 0.0, 0.0, 0.0011813349084465446, 0.0017720023626698169, 0.0011813349084465446, 0.002362669816893089, 0.0, 0.0, 0.0005906674542232723, 0.0, 0.0, 0.0, 0.0005906674542232723, 0.0005906674542232723, 0.0011813349084465446, 0.0017720023626698169, 0.0005906674542232723, 0.0011813349084465446, 0.0011813349084465446, 0.0017720023626698169, 0.0005906674542232723, 0.0, 0.0, 0.0011813349084465446, 0.0005906674542232723, 0.0, 0.0011813349084465446, 0.0011813349084465446, 0.0017720023626698169, 0.0017720023626698169, 0.0005906674542232723, 0.0035440047253396337, 0.0011813349084465446, 0.002362669816893089, 0.0005906674542232723, 0.0, 0.0017720023626698169, 0.0005906674542232723, 0.0005906674542232723, 0.0017720023626698169, 0.0017720023626698169, 0.0, 0.0005906674542232723, 0.0005906674542232723, 0.0011813349084465446, 0.0, 0.0, 0.0, 0.0, 0.0011813349084465446, 0.0, 0.0017720023626698169, 0.0005906674542232723, 0.0011813349084465446, 0.0005906674542232723, 0.002362669816893089, 0.0005906674542232723, 0.0011813349084465446, 0.0, 0.0005906674542232723, 0.0005906674542232723, 0.0, 0.0, 0.0, 0.0011813349084465446, 0.0, 0.0011813349084465446, 0.0005906674542232723, 0.0017720023626698169, 0.002362669816893089, 0.0, 0.0, 0.0005906674542232723, 0.0011813349084465446, 0.0, 0.0, 0.0017720023626698169, 0.0, 0.0011813349084465446, 0.0029533372711163615, 0.0, 0.0005906674542232723, 0.0, 0.002362669816893089, 0.0005906674542232723, 0.0011813349084465446, 0.0, 0.0005906674542232723, 0.0005906674542232723, 0.002362669816893089, 0.0011813349084465446, 0.0005906674542232723, 0.0005906674542232723, 0.0, 0.002362669816893089, 0.0029533372711163615, 0.0005906674542232723, 0.0011813349084465446, 0.0, 0.0005906674542232723, 0.0011813349084465446, 0.0, 0.0005906674542232723, 0.0011813349084465446, 0.0, 0.0005906674542232723, 0.0, 0.0005906674542232723, 0.0, 0.0, 0.0, 0.0017720023626698169, 0.0, 0.0011813349084465446, 0.0005906674542232723, 0.0, 0.0011813349084465446, 0.0017720023626698169, 0.0, 0.0, 0.0011813349084465446, 0.0011813349084465446, 0.0, 0.0, 0.0005906674542232723, 0.0, 0.0011813349084465446, 0.0, 0.0035440047253396337, 0.0, 0.0005906674542232723, 0.0005906674542232723, 0.0011813349084465446, 0.0, 0.0, 0.0005906674542232723, 0.002362669816893089, 0.0005906674542232723, 0.0005906674542232723, 0.0, 0.0005906674542232723, 0.0011813349084465446, 0.0, 0.0, 0.0017720023626698169, 0.0011813349084465446, 0.002362669816893089, 0.0, 0.0017720023626698169, 0.0, 0.0017720023626698169, 0.0011813349084465446, 0.0005906674542232723, 0.0005906674542232723, 0.0, 0.0011813349084465446, 0.0011813349084465446, 0.002362669816893089, 0.0, 0.0, 0.0, 0.0011813349084465446, 0.0005906674542232723, 0.0, 0.0, 0.0, 0.0011813349084465446, 0.0, 0.0005906674542232723, 0.0, 0.0011813349084465446, 0.0, 0.0011813349084465446, 0.0011813349084465446, 0.0, 0.0, 0.0, 0.0011813349084465446, 0.0005906674542232723, 0.0, 0.0005906674542232723, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0005906674542232723, 0.0, 0.0005906674542232723, 0.002362669816893089, 0.0011813349084465446, 0.0, 0.0005906674542232723, 0.0005906674542232723, 0.0, 0.0, 0.0005906674542232723, 0.0, 0.0017720023626698169, 0.0, 0.0011813349084465446, 0.0005906674542232723, 0.0, 0.0, 0.0, 0.0, 0.0005906674542232723, 0.0, 0.0, 0.0005906674542232723, 0.0029533372711163615, 0.0005906674542232723, 0.0005906674542232723, 0.0, 0.0005906674542232723, 0.0011813349084465446, 0.0, 0.0, 0.0011813349084465446, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0011813349084465446, 0.0005906674542232723, 0.0005906674542232723, 0.0029533372711163615, 0.0011813349084465446, 0.0, 0.0005906674542232723, 0.0, 0.0005906674542232723, 0.0, 0.0, 0.0017720023626698169, 0.0, 0.0, 0.0005906674542232723, 0.0, 0.0005906674542232723, 0.0, 0.0, 0.0005906674542232723, 0.0, 0.0, 0.0, 0.0005906674542232723, 0.0, 0.0005906674542232723, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0005906674542232723, 0.0011813349084465446, 0.0005906674542232723, 0.0, 0.0005906674542232723, 0.0, 0.0, 0.0, 0.0, 0.0005906674542232723, 0.0, 0.0005906674542232723, 0.0005906674542232723, 0.0005906674542232723, 0.0, 0.0, 0.0005906674542232723, 0.0, 0.0011813349084465446, 0.0, 0.0017720023626698169, 0.0005906674542232723, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0005906674542232723, 0.0, 0.0, 0.0, 0.0, 0.0005906674542232723, 0.0, 0.0, 0.0005906674542232723, 0.0005906674542232723, 0.0005906674542232723, 0.0, 0.0005906674542232723, 0.0005906674542232723, 0.0, 0.0, 0.0, 0.0005906674542232723, 0.0005906674542232723, 0.0, 0.0, 0.0005906674542232723, 0.0, 0.0, 0.0, 0.0005906674542232723, 0.0011813349084465446, 0.0005906674542232723, 0.0, 0.0005906674542232723, 0.0, 0.0005906674542232723, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0005906674542232723, 0.0, 0.0, 0.0, 0.0, 0.0005906674542232723, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0];
we = [0.0006942099140680701, 0.000712972344178018, 0.0006942099140680701, 0.007861458216068146, 0.0076363090547487715, 0.007373635033209501, 0.00677323726969117, 0.0076738339149686665, 0.00634170137716237, 0.0006379226237382266, 0.000356486172089009, 0.0006191601936282788, 0.006060264925513152, 0.006191601936282787, 0.0005628729032984353, 0.0005065856129685917, 0.006210364366392735, 0.0005628729032984353, 0.006360463807272318, 0.0003189613118691133, 0.006154077076062892, 0.005609966602874404, 0.006379226237382266, 0.0006003977635183309, 0.005591204172764456, 0.005835115764193779, 0.0005065856129685917, 0.00048782318285864383, 0.0003940110323089047, 0.0004315358925288003, 0.0005628729032984353, 0.00048782318285864383, 0.005816353334083831, 0.006022740065293256, 0.00041277346241885246, 0.0007317347742879658, 0.005741303613644039, 0.0004315358925288003, 0.000469060752748696, 0.0005253480430785396, 0.005553679312544561, 0.00041277346241885246, 0.0005628729032984353, 0.005197193140455552, 0.0047844196780366995, 0.005253480430785396, 0.000356486172089009, 0.0054411047318848734, 0.000469060752748696, 0.0005441104731884874, 0.0005816353334083831, 0.0053660550114450825, 0.0005253480430785396, 0.0004315358925288003, 0.0005441104731884874, 0.004878231828586438, 0.0047844196780366995, 0.004465458366167586, 0.00033772374197906115, 0.0048031821081466475, 0.005253480430785396, 0.000356486172089009, 0.003958872753198994, 0.0005065856129685917, 0.00037524860219895683, 0.0006379226237382266, 0.00020638673120942623, 0.0006191601936282788, 0.0005628729032984353, 0.0003940110323089047, 0.0005441104731884874, 0.00041277346241885246, 0.00442793350594769, 0.000469060752748696, 0.004671845097377013, 0.004728132387706856, 0.0005441104731884874, 0.00041277346241885246, 0.004972043979136177, 0.0006003977635183309, 0.000469060752748696, 0.00033772374197906115, 0.004371646215617847, 0.00030019888175916547, 0.0003189613118691133, 0.004296596495178055, 0.004371646215617847, 0.00041277346241885246, 0.00045029832263874815, 0.0036774363015497765, 0.00041277346241885246, 0.00024391159142932192, 0.0038462981725393072, 0.0036774363015497765, 0.004184021914518369, 0.004371646215617847, 0.00041277346241885246, 0.00030019888175916547, 0.0007504972043979137, 0.0003189613118691133, 0.00045029832263874815, 0.00048782318285864383, 0.00033772374197906115, 0.0042215467747382645, 0.00045029832263874815, 0.004146497054298473, 0.0003189613118691133, 0.0042027843446283165, 0.004146497054298473, 0.0038087733123194118, 0.004296596495178055, 0.0003940110323089047, 0.0038462981725393072, 0.0003940110323089047, 0.0002814364516492176, 0.0038275357424293593, 0.0035648617208900897, 0.0035085744305602463, 0.0038462981725393072, 0.004765657247926752, 0.0035648617208900897, 0.00030019888175916547, 0.003977635183308942, 0.004015160043528838, 0.00033772374197906115, 0.003977635183308942, 0.00048782318285864383, 0.0003940110323089047, 0.0037337235918796204, 0.00041277346241885246, 0.003883823032759203, 0.0036961987316597245, 0.0039025854628691506, 0.004146497054298473, 0.004015160043528838, 0.0038462981725393072, 0.00045029832263874815, 0.0002814364516492176, 0.004371646215617847, 0.003377237419790611, 0.00018762430109947842, 0.0037149611617696724, 0.00037524860219895683, 0.003865060602649255, 0.003414762280010507, 0.000356486172089009, 0.00041277346241885246, 0.003527336860670194, 0.003170850688581185, 0.00037524860219895683, 0.00033772374197906115, 0.00041277346241885246, 0.0003940110323089047, 0.00022514916131937407, 0.003208375548801081, 0.00041277346241885246, 0.0003189613118691133, 0.0013321325378062967, 0.0035648617208900897, 0.0033584749896806636, 0.003020751247701602, 0.003883823032759203, 0.0035460992907801418, 0.00303951367781155, 0.002814364516492176, 0.003058276107921498, 0.0002814364516492176, 0.0029644639573717588, 0.003058276107921498, 0.0033584749896806636, 0.0032459004090209763, 0.0032459004090209763, 0.003602386581109985, 0.0033021876993508197, 0.0002814364516492176, 0.003921347892979099, 0.0002626740215392698, 0.003639911441329881, 0.003433524710120455, 0.003527336860670194, 0.0035085744305602463, 0.00022514916131937407, 0.003170850688581185, 0.0029081766670419154, 0.0002626740215392698, 0.0002626740215392698, 0.0033584749896806636, 0.003058276107921498, 0.003020751247701602, 0.0015760441292356187, 0.00045029832263874815, 0.00033772374197906115, 0.0029081766670419154, 0.004296596495178055, 0.00016886187098953058, 0.00030019888175916547, 0.00045029832263874815, 0.0027580772261623326, 0.00024391159142932192, 0.00024391159142932192, 0.0035836241510000377, 0.0033209501294607677, 0.000356486172089009, 0.00041277346241885246, 0.0002626740215392698, 0.0002626740215392698, 0.000356486172089009, 0.002626740215392698, 0.00303951367781155, 0.0029269390971518633, 0.00020638673120942623, 0.00018762430109947842, 0.00024391159142932192, 0.00024391159142932192, 0.0003940110323089047, 0.0032459004090209763, 0.002833126946602124, 0.0024954032046230626, 0.0027580772261623326, 0.0029644639573717588, 0.00022514916131937407, 0.00037524860219895683, 0.0026642650756125933, 0.0026455026455026454, 0.00022514916131937407, 0.0027205523659424367, 0.003020751247701602, 0.0001313370107696349, 0.00015009944087958273, 0.0029832263874817067, 0.0029644639573717588, 0.0026455026455026454, 0.002814364516492176, 0.002833126946602124, 0.0023265413336335324, 0.00018762430109947842, 0.0002626740215392698, 0.002382828623963376, 0.00020638673120942623, 0.0002626740215392698, 0.0029832263874817067, 0.0028894142369319674, 0.0023077789035235844, 0.0022890164734136365, 0.00020638673120942623, 0.0003189613118691133, 0.00024391159142932192, 0.0003189613118691133, 0.0001313370107696349, 0.0026830275057225413, 0.0024203534841832713, 0.0026642650756125933, 0.0027205523659424367, 0.0023077789035235844, 0.0025516904949529065, 0.00016886187098953058, 0.002120154602424106, 0.003058276107921498, 0.002195204322863897, 0.0021013921723141583, 0.000356486172089009, 0.002439115914293219, 0.002589215355172802, 0.00015009944087958273, 0.00011257458065968704, 0.0020826297422042103, 0.002364066193853428, 0.00234530376374348, 0.0021576794626440017, 0.0024954032046230626, 0.00024391159142932192, 0.0021389170325340537, 0.001895005441104732, 0.0023077789035235844, 0.0020826297422042103, 0.002251491613193741, 0.00024391159142932192, 0.002701789935832489, 0.0024203534841832713, 0.0018574805808848362, 0.0022890164734136365, 0.0025141656347330106, 0.0002814364516492176, 0.0021389170325340537, 0.0018199557206649405, 0.002195204322863897, 0.00234530376374348, 0.0022702540433036885, 0.0021013921723141583, 0.00024391159142932192, 0.0021389170325340537, 9.381215054973921e-05, 0.0019137678712146796, 0.00011257458065968704, 0.0020451048819843144, 0.0018011932905549926, 0.0021764418927539496, 0.00024391159142932192, 0.002026342451874367, 0.0017261435701152012, 0.0020638673120942624, 0.0021576794626440017, 0.001970055161544523, 0.0017449060002251492, 0.001519756838905775, 0.002120154602424106, 0.001876243010994784, 0.00024391159142932192, 0.0001313370107696349, 0.0016886187098953055, 0.0017449060002251492, 0.001895005441104732, 0.002589215355172802, 0.001895005441104732, 0.0016886187098953055, 0.002213966752973845, 0.00020638673120942623, 0.00015009944087958273, 0.0001313370107696349, 0.00016886187098953058, 7.504972043979137e-05, 0.001970055161544523, 0.0015948065593455664, 0.001876243010994784, 7.504972043979137e-05, 0.00011257458065968704, 3.7524860219895683e-05, 0.0017824308604450449, 0.000356486172089009, 0.001895005441104732, 0.00015009944087958273, 0.001519756838905775, 0.0016510938496754099, 0.0017449060002251492, 0.00015009944087958273, 0.0019137678712146796, 0.001763668430335097, 0.00018762430109947842, 9.381215054973921e-05, 0.0015760441292356187, 0.0017073811400052535, 0.0001313370107696349, 0.0002814364516492176, 0.00016886187098953058, 0.00011257458065968704, 0.0027205523659424367, 0.0017449060002251492, 0.00016886187098953058, 0.00015009944087958273, 0.001988817591654471, 0.0016135689894555142, 0.0013884198281361403, 0.001425944688356036, 0.0014447071184659837, 0.001294607677586401, 0.0015572816991256708, 0.0014447071184659837, 0.0018011932905549926, 0.001294607677586401, 0.0014634695485759317, 0.0017824308604450449, 0.0015572816991256708, 0.0016698562797853578, 0.0015760441292356187, 0.0001313370107696349, 0.001313370107696349, 0.0020638673120942624, 0.0015572816991256708, 0.0016886187098953055, 0.0016698562797853578, 0.0016510938496754099, 0.0001313370107696349, 7.504972043979137e-05, 0.001425944688356036, 0.0016323314195654621, 0.0015760441292356187, 0.001294607677586401, 0.0014447071184659837, 0.0016323314195654621, 0.0013508949679162446, 9.381215054973921e-05, 0.0015948065593455664, 0.001294607677586401, 0.0010882209463769748, 7.504972043979137e-05, 0.001425944688356036, 9.381215054973921e-05, 3.7524860219895683e-05, 0.0014447071184659837, 0.00020638673120942623, 0.0010882209463769748, 0.0010131712259371835, 0.0020826297422042103, 0.0012195579571466096, 0.00016886187098953058, 7.504972043979137e-05, 0.0010694585162670269, 0.0012570828173665053, 9.381215054973921e-05, 0.00020638673120942623, 0.0013321325378062967, 0.00011257458065968704, 0.0012383203872565576, 0.0018011932905549926, 0.0010319336560471312, 0.0012383203872565576, 0.001538519269015723, 0.0017073811400052535, 0.002382828623963376, 0.0017824308604450449, 0.0012758452474764532, 0.00018762430109947842, 0.001313370107696349, 0.0012758452474764532, 0.0015572816991256708, 0.0016135689894555142, 0.0010319336560471312, 0.0013508949679162446, 0.0012570828173665053, 0.00011257458065968704, 0.0012758452474764532, 0.0012570828173665053, 0.001182033096926714, 0.0013321325378062967, 0.0012195579571466096, 0.0012758452474764532, 0.0012195579571466096, 0.001313370107696349, 0.0011445082367068182, 0.0012383203872565576, 0.0012007955270366619, 0.00011257458065968704, 0.0008818342151675485, 0.00011257458065968704, 0.0012007955270366619, 0.0012383203872565576, 0.00011257458065968704, 0.00018762430109947842, 0.001182033096926714, 0.0012383203872565576, 0.0027205523659424367, 0.00048782318285864383, 0.0013696573980261923, 0.0001313370107696349, 0.0011257458065968705, 0.00016886187098953058, 0.0008067844947277571, 7.504972043979137e-05, 0.00015009944087958273, 0.0013884198281361403, 0.0009756463657172877, 0.0013321325378062967, 0.001313370107696349, 0.0010694585162670269, 0.0010506960861570791, 0.0010131712259371835, 0.001182033096926714, 0.0010131712259371835, 5.628729032984352e-05, 9.381215054973921e-05, 0.0009005966452774963, 0.0007317347742879658, 9.381215054973921e-05, 0.0016135689894555142, 0.0015009944087958273, 0.0010319336560471312, 0.0011632706668167662, 0.0009756463657172877, 0.0013508949679162446, 0.000938121505497392, 0.0010319336560471312, 0.0008443093549476528, 9.381215054973921e-05, 0.0009756463657172877, 0.0011069833764869226, 0.00015009944087958273, 0.0010882209463769748, 0.0008443093549476528, 0.00015009944087958273, 0.0008255469248377049, 0.0009568839356073398, 0.0008818342151675485, 5.628729032984352e-05, 1.8762430109947842e-05, 5.628729032984352e-05, 0.000356486172089009, 0.000938121505497392, 0.0008067844947277571, 0.0008067844947277571, 0.0010882209463769748, 0.0007880220646178094, 0.0009568839356073398, 0.0013696573980261923, 0.001182033096926714, 0.000938121505497392, 0.00011257458065968704, 0.0008255469248377049, 0.0008630717850576006, 0.0011257458065968705, 0.00020638673120942623, 0.0010131712259371835, 0.0009944087958272355, 0.00011257458065968704, 0.0010319336560471312, 0.0013508949679162446, 0.0008818342151675485, 0.002364066193853428, 1.8762430109947842e-05, 0.00011257458065968704, 0.0008630717850576006, 0.0009568839356073398, 0.0009005966452774963, 0.00011257458065968704, 0.0021013921723141583, 9.381215054973921e-05, 0.0006566850538481745, 0.0010319336560471312, 0.00011257458065968704, 0.000938121505497392, 0.00011257458065968704, 0.0008067844947277571, 0.00045029832263874815, 0.0011069833764869226, 0.0006566850538481745, 0.0008818342151675485, 0.0009756463657172877, 0.0008443093549476528, 0.0011445082367068182, 0.00015009944087958273, 0.0008818342151675485, 3.7524860219895683e-05, 0.0017449060002251492, 0.0014447071184659837, 0.0006566850538481745, 0.0007880220646178094, 0.0010882209463769748, 9.381215054973921e-05, 0.0009944087958272355, 7.504972043979137e-05, 0.0006754474839581223, 0.0008443093549476528, 0.0008067844947277571, 0.000938121505497392, 0.0007880220646178094, 0.0007692596345078615, 0.00015009944087958273, 7.504972043979137e-05, 0.0007692596345078615, 0.0013321325378062967, 0.0006566850538481745, 0.0010882209463769748, 0.0007504972043979137, 9.381215054973921e-05, 0.001313370107696349, 0.0005253480430785396, 0.0008443093549476528, 0.00011257458065968704, 0.0006566850538481745, 0.0012383203872565576, 1.8762430109947842e-05, 0.0001313370107696349, 0.0007504972043979137, 0.0007504972043979137, 0.0006566850538481745, 3.7524860219895683e-05, 0.0008255469248377049, 0.0008067844947277571, 0.000712972344178018, 0.0011632706668167662, 0.0006754474839581223, 0.000712972344178018, 0.000712972344178018, 0.0007692596345078615, 0.002589215355172802, 0.0006191601936282788, 0.0012383203872565576, 7.504972043979137e-05, 0.0006191601936282788, 0.0006566850538481745, 0.0007317347742879658, 0.0006003977635183309, 0.0006191601936282788, 0.000938121505497392, 0.0007317347742879658, 0.0009756463657172877, 0.0007692596345078615, 9.381215054973921e-05, 0.0006191601936282788, 0.0010131712259371835, 0.000712972344178018, 0.0006942099140680701, 1.8762430109947842e-05, 0.0009193590753874441, 0.0010319336560471312, 0.0013508949679162446, 0.0001313370107696349, 3.7524860219895683e-05, 0.0007504972043979137, 0.0007504972043979137, 0.0009005966452774963, 5.628729032984352e-05, 9.381215054973921e-05, 0.000712972344178018, 0.0007504972043979137, 0.0005253480430785396, 0.0008255469248377049, 9.381215054973921e-05, 0.0006379226237382266, 0.0005816353334083831, 0.0006379226237382266, 0.0005628729032984353, 0.0005065856129685917, 0.00041277346241885246, 7.504972043979137e-05, 0.0007692596345078615, 0.0005441104731884874, 0.0006003977635183309, 0.0004315358925288003, 1.8762430109947842e-05, 0.0005628729032984353, 0.0006379226237382266, 0.0005253480430785396, 0.0007880220646178094, 0.0006942099140680701, 0.0006942099140680701, 0.0005816353334083831, 0.000938121505497392, 0.0008255469248377049, 5.628729032984352e-05, 0.0009005966452774963, 0.0005253480430785396, 5.628729032984352e-05, 9.381215054973921e-05, 0.00037524860219895683, 0.0003940110323089047, 0.0009193590753874441, 0.00015009944087958273, 0.0005816353334083831, 0.0005441104731884874, 0.0, 3.7524860219895683e-05, 5.628729032984352e-05, 3.7524860219895683e-05, 3.7524860219895683e-05, 5.628729032984352e-05, 0.0005628729032984353, 0.0002626740215392698, 0.0035460992907801418, 0.0005253480430785396, 0.0005816353334083831, 0.0010131712259371835, 0.00045029832263874815, 0.0004315358925288003, 0.0003189613118691133, 0.00033772374197906115, 0.0004315358925288003, 5.628729032984352e-05, 0.000356486172089009, 0.0005441104731884874, 0.0005253480430785396, 0.0003940110323089047, 0.0005253480430785396, 0.0007692596345078615, 1.8762430109947842e-05, 0.0006566850538481745, 0.0004315358925288003, 0.0006566850538481745, 0.0029832263874817067, 0.0006379226237382266, 0.00045029832263874815, 0.00033772374197906115, 5.628729032984352e-05, 0.00048782318285864383, 0.0, 0.0, 0.0018387181507748883, 0.0, 3.7524860219895683e-05, 0.0005065856129685917, 0.00041277346241885246, 0.00041277346241885246, 3.7524860219895683e-05, 0.0004315358925288003, 0.0005253480430785396, 0.0006566850538481745, 0.0, 1.8762430109947842e-05, 0.00016886187098953058, 0.00045029832263874815, 0.0004315358925288003, 0.0005441104731884874, 0.0, 5.628729032984352e-05, 3.7524860219895683e-05, 0.00030019888175916547, 0.0, 0.0, 0.0, 0.00037524860219895683, 0.0003940110323089047, 0.000356486172089009, 0.0004315358925288003, 0.00030019888175916547, 0.0006003977635183309, 0.0003189613118691133, 5.628729032984352e-05, 0.0002814364516492176, 0.00030019888175916547, 0.0, 0.000356486172089009, 0.00033772374197906115, 0.00048782318285864383, 7.504972043979137e-05, 3.7524860219895683e-05, 0.00041277346241885246, 3.7524860219895683e-05, 0.0002814364516492176, 0.0, 0.0003189613118691133, 0.0004315358925288003, 1.8762430109947842e-05, 0.00022514916131937407, 0.0003189613118691133, 5.628729032984352e-05, 1.8762430109947842e-05, 0.00024391159142932192, 1.8762430109947842e-05, 3.7524860219895683e-05, 5.628729032984352e-05, 0.00018762430109947842, 0.0004315358925288003, 0.00030019888175916547, 0.0003189613118691133, 0.0002814364516492176, 0.00024391159142932192, 0.0003189613118691133, 0.00015009944087958273, 0.00018762430109947842, 0.0002626740215392698, 0.0, 3.7524860219895683e-05, 0.0, 0.001425944688356036, 0.0002626740215392698, 0.00024391159142932192, 0.00020638673120942623, 0.0008443093549476528, 0.0001313370107696349, 0.0008067844947277571, 0.0, 0.00033772374197906115, 0.0009944087958272355, 0.00016886187098953058, 1.8762430109947842e-05, 0.00022514916131937407, 5.628729032984352e-05, 1.8762430109947842e-05, 0.00016886187098953058, 0.00015009944087958273, 0.00011257458065968704, 1.8762430109947842e-05, 0.00015009944087958273, 0.0001313370107696349, 0.00022514916131937407, 0.0, 0.0006191601936282788, 0.0006754474839581223, 0.0, 0.0003189613118691133, 3.7524860219895683e-05, 7.504972043979137e-05, 9.381215054973921e-05, 7.504972043979137e-05, 0.00011257458065968704, 0.0001313370107696349];

plot(theo, '.', 'LineWidth', line_width, 'Color', [211, 84, 0]/256, 'MarkerSize',16);
hold all;
grid on;
plot(srw, '.', 'LineWidth', line_width, 'Color', [26, 188, 156]/256,  'MarkerSize',16);
plot(we, '.', 'LineWidth', line_width, 'Color', [52, 152, 219]/256,  'MarkerSize',16);

legend('Theo', 'SRW', 'WE', 'Location', 'Best');
xlabel('Node Id Ordered by Degree (Descending)');
ylabel('PDF');
print -painters -dpdf -r150 Facebook-PDF-Bias-Sorted-Descending-Large.pdf;



%% CDF bias sorted -1 1000000
goodplot();
line_width = 4;

theo = [0.0048550621162358988, 0.0094959303155790382, 0.013815507639583037, 0.018135084963587036, 0.022347565329144656, 0.026452948736255893, 0.030558332143367131, 0.034628016564329574, 0.038626303012994433, 0.042624589461659292, 0.046444380979580181, 0.050228473511352276, 0.05401256604312437, 0.057796658574896465, 0.061545052120519771, 0.065257746679994288, 0.068934742253320011, 0.072611737826645734, 0.076253034413822654, 0.079858632014850786, 0.083464229615878918, 0.087034128230758262, 0.090568327859488804, 0.094102527488219345, 0.097601028130801099, 0.10109952877338285, 0.10459802941596461, 0.10806083107239756, 0.11148793374268172, 0.11491503641296588, 0.11830644009710126, 0.12169784378123663, 0.1250535484792232, 0.12840925317720978, 0.13169355990289877, 0.13497786662858777, 0.13826217335427676, 0.14151078109381696, 0.14475938883335715, 0.14800799657289734, 0.15125660431243754, 0.15446951306582893, 0.15768242181922032, 0.16089533057261171, 0.16407254033985433, 0.16721405112094814, 0.17035556190204196, 0.17349707268313577, 0.17663858346422959, 0.1797443952591746, 0.18285020705411961, 0.18595601884906462, 0.18902613165786086, 0.1920962444666571, 0.19513065828930454, 0.19816507211195197, 0.20119948593459941, 0.20423389975724685, 0.20723261459374548, 0.21023132943024411, 0.21319434528059397, 0.21615736113094383, 0.21912037698129369, 0.22204769384549475, 0.22497501070969581, 0.22790232757389686, 0.23082964443809792, 0.23375696130229898, 0.23668427816650003, 0.23961159503070109, 0.24253891189490215, 0.2454305297729544, 0.24832214765100666, 0.25121376552905894, 0.2541053834071112, 0.25696130229901465, 0.2597815222047693, 0.26260174211052395, 0.2654219620162786, 0.2682064829358845, 0.27099100385549041, 0.27373982578894751, 0.27648864772240461, 0.27923746965586171, 0.28198629158931882, 0.28473511352277592, 0.28744823647008422, 0.29016135941739252, 0.29283878337855201, 0.29551620733971151, 0.29819363130087101, 0.30087105526203051, 0.30354847922319, 0.3062259031843495, 0.308903327145509, 0.31154505212051969, 0.31418677709553039, 0.31682850207054108, 0.31947022704555178, 0.32211195202056248, 0.32471797800942437, 0.32732400399828626, 0.32993002998714815, 0.33253605597601005, 0.33510638297872319, 0.33767670998143634, 0.34024703698414949, 0.34278166500071383, 0.34531629301727818, 0.34785092103384252, 0.35038554905040686, 0.35292017706697121, 0.35545480508353555, 0.35795373411395109, 0.36045266314436664, 0.36295159217478218, 0.36545052120519772, 0.36794945023561326, 0.37041268027988, 0.37287591032414674, 0.37533914036841348, 0.37780237041268022, 0.38026560045694696, 0.3827288305012137, 0.38519206054548044, 0.38765529058974718, 0.39008282164786512, 0.39251035270598306, 0.39493788376410099, 0.39736541482221893, 0.39979294588033687, 0.40222047693845481, 0.40461230901042394, 0.40700414108239308, 0.40939597315436221, 0.41178780522633135, 0.41414393831215174, 0.41650007139797213, 0.41885620448379252, 0.4211766385834641, 0.42349707268313569, 0.42581750678280728, 0.42813794088247886, 0.43045837498215045, 0.43277880908182204, 0.43506354419534482, 0.4373482793088676, 0.43963301442239039, 0.44191774953591317, 0.44420248464943596, 0.44645152077680994, 0.44870055690418392, 0.4509138940454091, 0.45312723118663428, 0.45534056832785946, 0.45755390546908464, 0.45976724261030982, 0.461980579751535, 0.46419391689276018, 0.46640725403398536, 0.46862059117521054, 0.47083392831643572, 0.4730472654576609, 0.47526060259888608, 0.47743824075396246, 0.47961587890903884, 0.48179351706411522, 0.4839711552191916, 0.48614879337426797, 0.48832643152934435, 0.49050406968442073, 0.49268170783949711, 0.49485934599457349, 0.49703698414964986, 0.49917892331857744, 0.50132086248750507, 0.50346280165643265, 0.50560474082536022, 0.5077466799942878, 0.50988861916321537, 0.51203055833214295, 0.51417249750107052, 0.51627873768384935, 0.51838497786662818, 0.52049121804940701, 0.52259745823218584, 0.52470369841496467, 0.5268099385977435, 0.52888047979437347, 0.53095102099100344, 0.53302156218763341, 0.53505640439811464, 0.53709124660859586, 0.53912608881907709, 0.54112523204340957, 0.54312437526774204, 0.54512351849207452, 0.547122661716407, 0.54908610595459062, 0.55104955019277424, 0.55297729544480911, 0.55490504069684399, 0.55679708696273, 0.55868913322861602, 0.56058117949450204, 0.56247322576038805, 0.56436527202627407, 0.56625731829216008, 0.5681493645580461, 0.57004141082393212, 0.57189775810366938, 0.57375410538340665, 0.57561045266314392, 0.57746679994288119, 0.57932314722261846, 0.58117949450235573, 0.583035841782093, 0.58489218906183027, 0.58671283735541868, 0.58853348564900709, 0.5903541339425955, 0.59217478223618392, 0.59399543052977233, 0.59581607882336074, 0.59763672711694915, 0.59945737541053756, 0.60127802370412597, 0.60306297301156564, 0.6048479223190053, 0.60663287162644497, 0.60841782093388463, 0.6102027702413243, 0.61198771954876396, 0.61377266885620363, 0.61552191917749455, 0.61727116949878547, 0.61902041982007638, 0.6207696701413673, 0.62251892046265822, 0.62426817078394914, 0.62601742110524006, 0.62773097244038212, 0.62944452377552418, 0.63115807511066624, 0.6328716264458083, 0.63458517778095036, 0.63629872911609242, 0.63801228045123448, 0.6396901328002278, 0.64136798514922111, 0.64304583749821442, 0.64472368984720774, 0.64640154219620105, 0.64807939454519436, 0.64972154790803882, 0.65136370127088328, 0.65300585463372773, 0.65464800799657219, 0.6562544623732679, 0.65786091674996361, 0.65946737112665932, 0.66107382550335503, 0.66268027988005074, 0.6642510352705977, 0.66582179066114466, 0.66739254605169163, 0.66896330144223859, 0.67053405683278555, 0.67206911323718366, 0.67360416964158176, 0.67513922604597987, 0.67667428245037797, 0.67820933885477608, 0.67974439525917418, 0.68127945166357229, 0.68277880908182165, 0.68427816650007101, 0.68577752391832036, 0.68727688133656972, 0.68874053976867022, 0.69020419820077072, 0.69166785663287123, 0.69313151506497173, 0.69455947451092348, 0.69598743395687523, 0.69741539340282699, 0.69884335284877874, 0.7002713122947305, 0.70169927174068225, 0.70312723118663401, 0.70455519063258576, 0.70594745109238866, 0.70733971155219155, 0.70873197201199445, 0.71012423247179735, 0.71151649293160024, 0.71290875339140314, 0.71430101385120603, 0.71569327431100893, 0.71704983578466308, 0.71840639725831723, 0.71976295873197138, 0.72111952020562553, 0.72247608167927968, 0.72379694416678508, 0.72511780665429049, 0.72643866914179589, 0.72775953162930129, 0.7290803941168067, 0.7304012566043121, 0.73168642010566864, 0.73297158360702519, 0.73425674710838174, 0.73554191060973828, 0.73682707411109483, 0.73811223761245137, 0.73939740111380792, 0.74064686562901572, 0.74189633014422351, 0.74314579465943131, 0.74439525917463911, 0.74564472368984691, 0.74685848921890585, 0.74807225474796479, 0.74928602027702373, 0.75049978580608268, 0.75171355133514162, 0.75292731686420056, 0.7541410823932595, 0.75535484792231844, 0.75656861345137738, 0.75774667999428758, 0.75892474653719777, 0.76010281308010796, 0.76128087962301816, 0.76245894616592835, 0.76363701270883855, 0.76481507925174874, 0.76595744680851008, 0.76709981436527142, 0.76824218192203275, 0.76938454947879409, 0.77052691703555543, 0.77166928459231676, 0.7728116521490781, 0.77395401970583944, 0.77506068827645203, 0.77616735684706462, 0.77727402541767721, 0.7783806939882898, 0.77948736255890239, 0.78059403112951498, 0.78166500071397882, 0.78273597029844266, 0.78380693988290651, 0.78487790946737035, 0.78594887905183419, 0.78701984863629804, 0.78809081822076188, 0.78916178780522572, 0.79023275738968957, 0.79130372697415341, 0.79237469655861725, 0.7934456661430811, 0.79451663572754494, 0.79555190632585993, 0.79658717692417491, 0.7976224475224899, 0.79865771812080488, 0.79969298871911987, 0.80072825931743485, 0.80172783092960109, 0.80272740254176733, 0.80372697415393357, 0.80472654576609981, 0.80572611737826605, 0.80672568899043229, 0.80772526060259853, 0.80872483221476477, 0.80968870484078215, 0.81065257746679953, 0.81161645009281691, 0.81258032271883429, 0.81354419534485167, 0.81450806797086905, 0.81547194059688644, 0.81643581322290382, 0.8173996858489212, 0.81836355847493858, 0.81929173211480721, 0.82021990575467585, 0.82114807939454448, 0.82207625303441312, 0.82300442667428175, 0.82393260031415039, 0.82486077395401902, 0.82578894759388766, 0.82671712123375629, 0.82764529487362493, 0.82857346851349356, 0.8295016421533622, 0.83039411680708208, 0.83128659146080197, 0.83217906611452186, 0.83307154076824175, 0.83396401542196164, 0.83485649007568152, 0.83574896472940141, 0.8366414393831213, 0.83749821505069233, 0.83835499071826336, 0.83921176638583439, 0.84006854205340542, 0.84092531772097645, 0.84178209338854748, 0.84263886905611851, 0.84349564472368954, 0.84435242039126057, 0.8452091960588316, 0.84606597172640263, 0.84688704840782492, 0.8477081250892472, 0.84852920177066948, 0.84935027845209177, 0.85017135513351405, 0.85099243181493633, 0.85181350849635862, 0.8526345851777809, 0.85345566185920319, 0.85427673854062547, 0.85509781522204775, 0.85588319291732118, 0.8566685706125946, 0.85745394830786803, 0.85823932600314146, 0.85902470369841488, 0.85981008139368831, 0.86059545908896173, 0.86138083678423516, 0.86216621447950859, 0.86295159217478201, 0.86370127088390669, 0.86445094959303137, 0.86520062830215605, 0.86595030701128073, 0.86669998572040541, 0.86744966442953009, 0.86819934313865477, 0.86894902184777945, 0.86969870055690413, 0.8704483792660288, 0.87119805797515348, 0.87194773668427816, 0.87266171640725398, 0.87337569613022981, 0.87408967585320563, 0.87480365557618145, 0.87551763529915727, 0.87623161502213309, 0.87694559474510891, 0.87765957446808474, 0.87837355419106056, 0.87908753391403638, 0.8798015136370122, 0.88051549335998802, 0.8811937740968151, 0.88187205483364217, 0.88255033557046925, 0.88322861630729632, 0.8839068970441234, 0.88458517778095047, 0.88526345851777755, 0.88594173925460462, 0.8866200199914317, 0.88729830072825877, 0.88797658146508585, 0.88865486220191292, 0.88933314293874, 0.88997572468941832, 0.89061830644009665, 0.89126088819077498, 0.89190346994145331, 0.89254605169213164, 0.89318863344280996, 0.89383121519348829, 0.89447379694416662, 0.89511637869484495, 0.89575896044552328, 0.89640154219620161, 0.89704412394687993, 0.89768670569755826, 0.89832928744823659, 0.89897186919891492, 0.89961445094959325, 0.90025703270027158, 0.9008996144509499, 0.90154219620162823, 0.90218477795230656, 0.90279166071683603, 0.9033985434813655, 0.90400542624589497, 0.90461230901042444, 0.90521919177495391, 0.90582607453948338, 0.90643295730401285, 0.90703984006854232, 0.9076467228330718, 0.90825360559760127, 0.90886048836213074, 0.90946737112666021, 0.91007425389118968, 0.91068113665571915, 0.91128801942024862, 0.91189490218477809, 0.91246608596315881, 0.91303726974153954, 0.91360845351992026, 0.91417963729830098, 0.91475082107668171, 0.91532200485506243, 0.91589318863344316, 0.91646437241182388, 0.9170355561902046, 0.91760673996858533, 0.91817792374696605, 0.91874910752534678, 0.9193202913037275, 0.91989147508210822, 0.92046265886048895, 0.92103384263886967, 0.92160502641725039, 0.92217621019563112, 0.92274739397401184, 0.92328287876624371, 0.92381836355847557, 0.92435384835070744, 0.92488933314293931, 0.92542481793517117, 0.92596030272740304, 0.92649578751963491, 0.92703127231186677, 0.92756675710409864, 0.9281022418963305, 0.92863772668856237, 0.92917321148079424, 0.9297086962730261, 0.93024418106525797, 0.93077966585748984, 0.9313151506497217, 0.93185063544195357, 0.93238612023418543, 0.9329216050264173, 0.93345708981864917, 0.93395687562473229, 0.93445666143081541, 0.93495644723689852, 0.93545623304298164, 0.93595601884906476, 0.93645580465514788, 0.936955590461231, 0.93745537626731412, 0.93795516207339724, 0.93845494787948036, 0.93895473368556348, 0.9394545194916466, 0.93995430529772972, 0.94045409110381284, 0.94095387690989596, 0.94145366271597908, 0.9419534485220622, 0.94245323432814532, 0.94295302013422844, 0.94345280594031156, 0.94391689276024582, 0.94438097958018008, 0.94484506640011434, 0.9453091532200486, 0.94577324003998287, 0.94623732685991713, 0.94670141367985139, 0.94716550049978565, 0.94762958731971991, 0.94809367413965417, 0.94855776095958844, 0.9490218477795227, 0.94948593459945696, 0.94995002141939122, 0.95041410823932548, 0.95087819505925975, 0.95134228187919401, 0.95180636869912827, 0.95227045551906253, 0.95273454233899679, 0.95319862915893105, 0.95366271597886532, 0.95409110381265083, 0.95451949164643635, 0.95494787948022186, 0.95537626731400738, 0.95580465514779289, 0.95623304298157841, 0.95666143081536392, 0.95708981864914944, 0.95751820648293495, 0.95794659431672047, 0.95837498215050598, 0.9588033699842915, 0.95923175781807701, 0.95966014565186253, 0.96008853348564804, 0.96048122233328481, 0.96087391118092158, 0.96126660002855835, 0.96165928887619512, 0.96205197772383189, 0.96244466657146865, 0.96283735541910542, 0.96323004426674219, 0.96362273311437896, 0.96401542196201573, 0.9644081108096525, 0.96480079965728927, 0.96519348850492603, 0.9655861773525628, 0.96597886620019957, 0.96637155504783634, 0.96676424389547311, 0.96712123375696102, 0.96747822361844893, 0.96783521347993684, 0.96819220334142475, 0.96854919320291266, 0.96890618306440057, 0.96926317292588848, 0.96962016278737639, 0.9699771526488643, 0.97033414251035222, 0.97069113237184013, 0.97104812223332804, 0.97140511209481595, 0.97176210195630386, 0.97211909181779177, 0.97247608167927968, 0.97283307154076759, 0.9731900614022555, 0.97354705126374341, 0.97390404112523132, 0.97422533200057049, 0.97454662287590965, 0.97486791375124882, 0.97518920462658798, 0.97551049550192714, 0.97583178637726631, 0.97615307725260547, 0.97647436812794464, 0.9767956590032838, 0.97711694987862296, 0.97743824075396213, 0.97775953162930129, 0.97808082250464046, 0.97840211337997962, 0.97872340425531879, 0.97904469513065795, 0.97936598600599711, 0.97968727688133628, 0.98000856775667544, 0.98032985863201461, 0.98061545052120491, 0.98090104241039522, 0.98118663429958553, 0.98147222618877583, 0.98175781807796614, 0.98204340996715644, 0.98232900185634675, 0.98261459374553706, 0.98290018563472736, 0.98318577752391767, 0.98347136941310798, 0.98375696130229828, 0.98404255319148859, 0.9843281450806789, 0.9846137369698692, 0.98489932885905951, 0.98518492074824981, 0.98543481365129137, 0.98568470655433293, 0.98593459945737449, 0.98618449236041605, 0.98643438526345761, 0.98668427816649917, 0.98693417106954073, 0.98718406397258229, 0.98743395687562385, 0.98768384977866541, 0.98793374268170697, 0.98818363558474853, 0.98843352848779009, 0.98868342139083165, 0.98893331429387321, 0.98918320719691477, 0.98943310009995633, 0.98968299300299789, 0.98993288590603945, 0.99018277880908101, 0.99043267171212257, 0.99068256461516413, 0.99089675853205694, 0.99111095244894976, 0.99132514636584257, 0.99153934028273538, 0.9917535341996282, 0.99196772811652101, 0.99218192203341382, 0.99239611595030663, 0.99261030986719945, 0.99282450378409226, 0.99303869770098507, 0.99325289161787789, 0.9934670855347707, 0.99368127945166351, 0.99389547336855633, 0.99407396829930028, 0.99425246323004424, 0.99443095816078819, 0.99460945309153215, 0.9947879480222761, 0.99496644295302006, 0.99514493788376401, 0.99532343281450797, 0.99550192774525192, 0.99568042267599588, 0.99585891760673984, 0.99603741253748379, 0.99621590746822775, 0.9963944023989717, 0.99657289732971566, 0.99671569327431087, 0.99685848921890607, 0.99700128516350128, 0.99714408110809649, 0.9972868770526917, 0.99742967299728691, 0.99757246894188212, 0.99771526488647733, 0.99785806083107254, 0.99800085677566774, 0.9981079537341141, 0.99821505069256045, 0.9983221476510068, 0.99842924460945315, 0.9985363415678995, 0.99864343852634585, 0.9987505354847922, 0.99885763244323855, 0.99892903041553616, 0.99900042838783376, 0.99907182636013137, 0.99914322433242897, 0.99921462230472657, 0.99928602027702418, 0.99935741824932178, 0.99942881622161939, 0.99950021419391699, 0.9995716121662146, 0.9996430101385122, 0.99967870912466095, 0.99971440811080969, 0.99975010709695844, 0.99978580608310719, 0.99982150506925593, 0.99985720405540468, 0.99989290304155343, 0.99992860202770217, 0.99996430101385092, 0.99999999999999967];
srw = [ 0.00059066745422327229, 0.0023626698168930892, 0.0029533372711163615, 0.011222681630242173, 0.015357353809805078, 0.022445363260484345, 0.033668044890726521, 0.035440047253396341, 0.043118724158298878, 0.044300059066745424, 0.044300059066745424, 0.044890726520968698, 0.050797401063201422, 0.053160070880094515, 0.053750738334317788, 0.054341405788541061, 0.066745422327229784, 0.067336089781453057, 0.072652096869462501, 0.073242764323685774, 0.077968103957471946, 0.086828115770821029, 0.09332545776727702, 0.09332545776727702, 0.10100413467217956, 0.10572947430596574, 0.10572947430596574, 0.10632014176018902, 0.10632014176018902, 0.10691080921441229, 0.10691080921441229, 0.10691080921441229, 0.11222681630242173, 0.11872415829887772, 0.11872415829887772, 0.119314825753101, 0.12522150029533372, 0.12522150029533372, 0.12522150029533372, 0.12581216774955697, 0.13230950974601297, 0.13290017720023622, 0.13349084465445948, 0.13644418192557584, 0.13939751919669219, 0.14589486119314818, 0.14589486119314818, 0.154164205552274, 0.154164205552274, 0.15475487300649726, 0.15593620791494381, 0.16007088009450671, 0.16007088009450671, 0.16007088009450671, 0.16066154754872997, 0.16893089190785579, 0.17247489663319543, 0.17838157117542816, 0.17956290608387471, 0.18428824571766089, 0.18842291789722379, 0.18842291789722379, 0.1901949202598936, 0.1901949202598936, 0.19137625516834014, 0.19255759007678669, 0.19314825753100995, 0.19314825753100995, 0.19432959243945649, 0.19432959243945649, 0.19432959243945649, 0.19492025989367975, 0.2002362669816892, 0.20082693443591246, 0.2043709391612521, 0.20909627879503828, 0.20909627879503828, 0.20968694624926154, 0.21500295333727099, 0.21618428824571753, 0.21618428824571753, 0.21618428824571753, 0.22090962787950372, 0.22150029533372698, 0.22209096278795024, 0.22504430005906659, 0.22799763733018294, 0.2285883047844062, 0.2285883047844062, 0.23154164205552255, 0.23213230950974581, 0.23213230950974581, 0.24040165386887163, 0.24453632604843453, 0.24867099822799743, 0.25339633786178362, 0.25339633786178362, 0.25339633786178362, 0.25457767277023013, 0.25457767277023013, 0.25457767277023013, 0.25575900767867665, 0.25634967513289991, 0.25930301240401626, 0.25930301240401626, 0.26343768458357919, 0.26402835203780245, 0.26875369167158863, 0.27229769639692825, 0.27643236857649117, 0.27820437093916101, 0.27820437093916101, 0.28292971057294719, 0.28352037802717045, 0.28352037802717045, 0.29001772002362647, 0.29533372711163591, 0.30124040165386862, 0.30301240401653845, 0.30891907855877115, 0.31246308328411077, 0.31364441819255728, 0.3171884229178969, 0.32427643236857617, 0.32427643236857617, 0.33018310691080888, 0.33018310691080888, 0.33018310691080888, 0.33313644418192523, 0.33313644418192523, 0.33668044890726484, 0.34199645599527428, 0.34494979326639064, 0.34908446544595356, 0.35440047253396301, 0.35912581216774919, 0.35971647962197245, 0.35971647962197245, 0.3650324867099819, 0.36798582398109825, 0.36857649143532151, 0.3709391612522146, 0.37152982870643786, 0.37448316597755421, 0.37802717070289382, 0.37802717070289382, 0.37802717070289382, 0.38275251033668001, 0.38629651506201962, 0.38629651506201962, 0.38629651506201962, 0.38629651506201962, 0.38688718251624288, 0.38688718251624288, 0.39043118724158249, 0.39161252215002901, 0.39220318960425227, 0.39338452451269879, 0.3969285292380384, 0.40047253396337801, 0.40224453632604784, 0.40696987595983403, 0.41169521559362021, 0.41464855286473656, 0.41701122268162966, 0.42055522740696927, 0.42055522740696927, 0.42350856467808562, 0.42468989958653214, 0.42882457176609506, 0.43354991139988125, 0.43591258121677434, 0.44063792085056053, 0.44477259303012345, 0.44595392793856997, 0.44831659775546306, 0.44890726520968632, 0.45304193738924925, 0.45658594211458886, 0.46012994683992847, 0.46367395156526808, 0.46426461901949134, 0.47017129356172405, 0.47135262847017056, 0.47194329592439382, 0.47194329592439382, 0.47607796810395675, 0.47725930301240327, 0.47784997046662653, 0.48080330773774288, 0.48139397519196614, 0.48139397519196614, 0.48316597755463597, 0.48670998227997558, 0.48670998227997558, 0.48670998227997558, 0.48730064973419884, 0.48848198464264536, 0.48907265209686862, 0.48907265209686862, 0.49025398700531514, 0.49556999409332458, 0.49556999409332458, 0.49556999409332458, 0.49616066154754784, 0.49616066154754784, 0.49616066154754784, 0.49852333136444094, 0.50029533372711077, 0.50147666863555729, 0.50147666863555729, 0.5020673360897806, 0.5020673360897806, 0.5020673360897806, 0.5020673360897806, 0.50502067336089695, 0.50620200826934347, 0.50738334317778999, 0.50915534554045982, 0.51151801535735286, 0.51151801535735286, 0.51210868281157618, 0.51506202008269253, 0.51801535735380888, 0.5191966922622554, 0.52215002953337175, 0.52451269935026479, 0.52451269935026479, 0.52451269935026479, 0.52864737152982766, 0.53337271116361384, 0.53868871825162334, 0.5416420555227397, 0.54400472533963273, 0.54518606024807925, 0.54518606024807925, 0.54577672770230257, 0.54873006497341892, 0.54873006497341892, 0.54873006497341892, 0.55286473715298179, 0.55759007678676797, 0.56054341405788433, 0.56349675132900068, 0.56408741878322399, 0.56408741878322399, 0.56408741878322399, 0.56408741878322399, 0.56408741878322399, 0.56585942114589383, 0.56645008860011714, 0.56822209096278697, 0.57176609568812664, 0.57294743059657316, 0.5753101004134662, 0.5753101004134662, 0.57708210277613603, 0.57944477259302907, 0.58062610750147559, 0.58239810986414542, 0.58298877731836873, 0.58535144713526177, 0.58830478440637812, 0.58830478440637812, 0.58830478440637812, 0.59066745422327116, 0.59362079149438751, 0.59480212640283403, 0.59716479621972707, 0.60011813349084342, 0.60011813349084342, 0.60070880094506673, 0.60248080330773657, 0.60661547548729944, 0.60720614294152275, 0.60956881275841579, 0.60956881275841579, 0.61075014766686231, 0.61134081512108562, 0.61488481984642529, 0.61724748966331833, 0.62020082693443468, 0.62020082693443468, 0.6213821618428812, 0.62315416420555103, 0.62551683402244407, 0.62847017129356042, 0.62965150620200694, 0.63201417601889998, 0.63201417601889998, 0.63260484347312329, 0.63260484347312329, 0.63319551092734661, 0.63319551092734661, 0.63555818074423964, 0.63910218546957931, 0.64146485528647235, 0.64146485528647235, 0.64264619019491886, 0.64382752510336538, 0.6444181925575887, 0.64737152982870505, 0.64855286473715157, 0.65091553455404461, 0.65209686946249112, 0.65386887182516096, 0.65623154164205399, 0.65682220909627731, 0.65682220909627731, 0.65741287655050062, 0.65977554636739366, 0.66272888363851001, 0.66627288836384968, 0.6674542232722962, 0.66804489072651951, 0.67158889545185918, 0.67158889545185918, 0.67158889545185918, 0.6727702303603057, 0.67336089781452901, 0.67336089781452901, 0.67395156526875233, 0.67690490253986868, 0.67985823981098503, 0.67985823981098503, 0.67985823981098503, 0.67985823981098503, 0.68222090962787807, 0.68281157708210138, 0.68458357944477122, 0.68517424689899453, 0.68753691671588757, 0.68989958653278061, 0.69167158889545044, 0.69226225634967375, 0.69521559362079011, 0.69698759598345994, 0.69698759598345994, 0.69698759598345994, 0.69875959834612977, 0.70112226816302281, 0.70171293561724613, 0.70230360307146944, 0.70230360307146944, 0.70230360307146944, 0.70821027761370214, 0.70880094506792546, 0.70880094506792546, 0.70880094506792546, 0.71057294743059529, 0.71234494979326513, 0.71411695215593496, 0.71588895451860479, 0.71647962197282811, 0.71766095688127463, 0.72002362669816766, 0.72120496160661418, 0.72297696396928401, 0.72415829887773053, 0.72593030124040037, 0.72888363851151672, 0.73183697578263307, 0.73479031305374942, 0.73538098050797274, 0.73538098050797274, 0.73656231541641926, 0.73951565268753561, 0.74069698759598213, 0.74365032486709848, 0.74365032486709848, 0.74424099232132179, 0.74424099232132179, 0.74424099232132179, 0.74542232722976831, 0.74542232722976831, 0.74778499704666135, 0.74955699940933118, 0.75132900177200101, 0.75191966922622433, 0.75251033668044764, 0.75251033668044764, 0.75310100413467096, 0.75428233904311748, 0.755463673951564, 0.75605434140578731, 0.75782634376845714, 0.75782634376845714, 0.75782634376845714, 0.75900767867690366, 0.75900767867690366, 0.76196101594802002, 0.76255168340224333, 0.76373301831068985, 0.76432368576491316, 0.76432368576491316, 0.76432368576491316, 0.76432368576491316, 0.76491435321913648, 0.76491435321913648, 0.76550502067335979, 0.76727702303602963, 0.76727702303602963, 0.76904902539869946, 0.77259303012403913, 0.77436503248670896, 0.77495569994093227, 0.77790903721204863, 0.77968103957471846, 0.78145304193738829, 0.78204370939161161, 0.78204370939161161, 0.78322504430005813, 0.78499704666272796, 0.78558771411695127, 0.78735971647962111, 0.78735971647962111, 0.78795038393384442, 0.78972238629651426, 0.79090372120496077, 0.79149438865918409, 0.79562906083874696, 0.79621972829297027, 0.79858239810986331, 0.80035440047253315, 0.80153573538097966, 0.8033077377436495, 0.80626107501476585, 0.80626107501476585, 0.80744240992321237, 0.80862374483165889, 0.8098050797401054, 0.8098050797401054, 0.8098050797401054, 0.8098050797401054, 0.81157708210277524, 0.81216774955699855, 0.81216774955699855, 0.81216774955699855, 0.81216774955699855, 0.81334908446544507, 0.8151210868281149, 0.81630242173656142, 0.81866509155345446, 0.81866509155345446, 0.81866509155345446, 0.81925575900767778, 0.81925575900767778, 0.81925575900767778, 0.81925575900767778, 0.81984642646190109, 0.8204370939161244, 0.82161842882457092, 0.82339043118724076, 0.82398109864146407, 0.82516243354991059, 0.82634376845835711, 0.82811577082102694, 0.82870643827525026, 0.82870643827525026, 0.82870643827525026, 0.82988777318369678, 0.83047844063792009, 0.83047844063792009, 0.83165977554636661, 0.83284111045481313, 0.83461311281748296, 0.83638511518015279, 0.83697578263437611, 0.84051978735971578, 0.84170112226816229, 0.84406379208505533, 0.84465445953927865, 0.84465445953927865, 0.84642646190194848, 0.84701712935617179, 0.84760779681039511, 0.84937979917306494, 0.85115180153573478, 0.85115180153573478, 0.85174246898995809, 0.85233313644418141, 0.85351447135262792, 0.85351447135262792, 0.85351447135262792, 0.85351447135262792, 0.85351447135262792, 0.85469580626107444, 0.85469580626107444, 0.85646780862374428, 0.85705847607796759, 0.85823981098641411, 0.85883047844063742, 0.86119314825753046, 0.86178381571175378, 0.86296515062020029, 0.86296515062020029, 0.86355581807442361, 0.86414648552864692, 0.86414648552864692, 0.86414648552864692, 0.86414648552864692, 0.86532782043709344, 0.86532782043709344, 0.86650915534553996, 0.86709982279976328, 0.86887182516243311, 0.87123449497932615, 0.87123449497932615, 0.87123449497932615, 0.87182516243354946, 0.87300649734199598, 0.87300649734199598, 0.87300649734199598, 0.87477849970466581, 0.87477849970466581, 0.87595983461311233, 0.87891317188422868, 0.87891317188422868, 0.879503839338452, 0.879503839338452, 0.88186650915534504, 0.88245717660956835, 0.88363851151801487, 0.88363851151801487, 0.88422917897223818, 0.8848198464264615, 0.88718251624335454, 0.88836385115180105, 0.88895451860602437, 0.88954518606024768, 0.88954518606024768, 0.89190785587714072, 0.89486119314825707, 0.89545186060248039, 0.89663319551092691, 0.89663319551092691, 0.89722386296515022, 0.89840519787359674, 0.89840519787359674, 0.89899586532782005, 0.90017720023626657, 0.90017720023626657, 0.90076786769048989, 0.90076786769048989, 0.9013585351447132, 0.9013585351447132, 0.9013585351447132, 0.9013585351447132, 0.90313053750738304, 0.90313053750738304, 0.90431187241582955, 0.90490253987005287, 0.90490253987005287, 0.90608387477849939, 0.90785587714116922, 0.90785587714116922, 0.90785587714116922, 0.90903721204961574, 0.91021854695806226, 0.91021854695806226, 0.91021854695806226, 0.91080921441228557, 0.91080921441228557, 0.91199054932073209, 0.91199054932073209, 0.91553455404607176, 0.91553455404607176, 0.91612522150029507, 0.91671588895451839, 0.91789722386296491, 0.91789722386296491, 0.91789722386296491, 0.91848789131718822, 0.92085056113408126, 0.92144122858830457, 0.92203189604252789, 0.92203189604252789, 0.9226225634967512, 0.92380389840519772, 0.92380389840519772, 0.92380389840519772, 0.92557590076786755, 0.92675723567631407, 0.92911990549320711, 0.92911990549320711, 0.93089190785587694, 0.93089190785587694, 0.93266391021854678, 0.9338452451269933, 0.93443591258121661, 0.93502658003543992, 0.93502658003543992, 0.93620791494388644, 0.93738924985233296, 0.939751919669226, 0.939751919669226, 0.939751919669226, 0.939751919669226, 0.94093325457767252, 0.94152392203189583, 0.94152392203189583, 0.94152392203189583, 0.94152392203189583, 0.94270525694034235, 0.94270525694034235, 0.94329592439456567, 0.94329592439456567, 0.94447725930301218, 0.94447725930301218, 0.9456585942114587, 0.94683992911990522, 0.94683992911990522, 0.94683992911990522, 0.94683992911990522, 0.94802126402835174, 0.94861193148257505, 0.94861193148257505, 0.94920259893679837, 0.94920259893679837, 0.94920259893679837, 0.94920259893679837, 0.94920259893679837, 0.94920259893679837, 0.94979326639102168, 0.94979326639102168, 0.950383933845245, 0.95274660366213804, 0.95392793857058455, 0.95392793857058455, 0.95451860602480787, 0.95510927347903118, 0.95510927347903118, 0.95510927347903118, 0.9556999409332545, 0.9556999409332545, 0.95747194329592433, 0.95747194329592433, 0.95865327820437085, 0.95924394565859417, 0.95924394565859417, 0.95924394565859417, 0.95924394565859417, 0.95924394565859417, 0.95983461311281748, 0.95983461311281748, 0.95983461311281748, 0.9604252805670408, 0.96337861783815715, 0.96396928529238046, 0.96455995274660378, 0.96455995274660378, 0.96515062020082709, 0.96633195510927361, 0.96633195510927361, 0.96633195510927361, 0.96751329001772013, 0.96751329001772013, 0.96751329001772013, 0.96751329001772013, 0.96751329001772013, 0.96751329001772013, 0.96751329001772013, 0.96751329001772013, 0.96751329001772013, 0.96869462492616665, 0.96928529238038996, 0.96987595983461328, 0.97282929710572963, 0.97401063201417615, 0.97401063201417615, 0.97460129946839946, 0.97460129946839946, 0.97519196692262278, 0.97519196692262278, 0.97519196692262278, 0.97696396928529261, 0.97696396928529261, 0.97696396928529261, 0.97755463673951593, 0.97755463673951593, 0.97814530419373924, 0.97814530419373924, 0.97814530419373924, 0.97873597164796255, 0.97873597164796255, 0.97873597164796255, 0.97873597164796255, 0.97932663910218587, 0.97932663910218587, 0.97991730655640918, 0.97991730655640918, 0.97991730655640918, 0.97991730655640918, 0.97991730655640918, 0.97991730655640918, 0.97991730655640918, 0.97991730655640918, 0.97991730655640918, 0.9805079740106325, 0.98168930891907902, 0.98227997637330233, 0.98227997637330233, 0.98287064382752565, 0.98287064382752565, 0.98287064382752565, 0.98287064382752565, 0.98287064382752565, 0.98346131128174896, 0.98346131128174896, 0.98405197873597228, 0.98464264619019559, 0.98523331364441891, 0.98523331364441891, 0.98523331364441891, 0.98582398109864222, 0.98582398109864222, 0.98700531600708874, 0.98700531600708874, 0.98877731836975857, 0.98936798582398189, 0.98936798582398189, 0.98936798582398189, 0.98936798582398189, 0.98936798582398189, 0.98936798582398189, 0.9899586532782052, 0.9899586532782052, 0.9899586532782052, 0.9899586532782052, 0.9899586532782052, 0.99054932073242852, 0.99054932073242852, 0.99054932073242852, 0.99113998818665183, 0.99173065564087515, 0.99232132309509846, 0.99232132309509846, 0.99291199054932178, 0.99350265800354509, 0.99350265800354509, 0.99350265800354509, 0.99350265800354509, 0.99409332545776841, 0.99468399291199172, 0.99468399291199172, 0.99468399291199172, 0.99527466036621504, 0.99527466036621504, 0.99527466036621504, 0.99527466036621504, 0.99586532782043835, 0.99704666272888487, 0.99763733018310818, 0.99763733018310818, 0.9982279976373315, 0.9982279976373315, 0.99881866509155481, 0.99881866509155481, 0.99881866509155481, 0.99881866509155481, 0.99881866509155481, 0.99881866509155481, 0.99881866509155481, 0.99940933254577813, 0.99940933254577813, 0.99940933254577813, 0.99940933254577813, 0.99940933254577813, 1.0000000000000013, 1.0000000000000013, 1.0000000000000013, 1.0000000000000013, 1.0000000000000013, 1.0000000000000013, 1.0000000000000013];
we = [0.00069420991406807014, 0.001407182258246088, 0.0021013921723141583, 0.0099628503883823043, 0.017599159443131077, 0.024972794476340578, 0.031746031746031744, 0.039419865661000413, 0.045761567038162781, 0.046399489661901008, 0.046755975833990014, 0.047375136027618295, 0.05343540095313145, 0.059627002889414235, 0.06018987579271267, 0.06069646140568126, 0.066906825772073991, 0.067469698675372433, 0.073830162482644748, 0.074149123794513855, 0.080303200870576741, 0.085913167473451152, 0.09229239371083342, 0.092892791474351755, 0.098483995647116213, 0.10431911141130999, 0.10482569702427859, 0.10531352020713723, 0.10570753123944614, 0.10613906713197493, 0.10670194003527338, 0.10718976321813202, 0.11300611655221585, 0.1190288566175091, 0.11944163007992796, 0.12017336485421592, 0.12591466846785995, 0.12634620436038876, 0.12681526511313745, 0.127340613156216, 0.13289429246876056, 0.13330706593117941, 0.13386993883447784, 0.13906713197493339, 0.14385155165297009, 0.14910503208375547, 0.14946151825584447, 0.15490262298772933, 0.15537168374047802, 0.1559157942136665, 0.15649742954707488, 0.16186348455851995, 0.1623888326015985, 0.16282036849412732, 0.16336447896731579, 0.16824271079590222, 0.17302713047393892, 0.17749258884010649, 0.17783031258208556, 0.18263349469023221, 0.1878869751210176, 0.1882434612931066, 0.1922023340463056, 0.1927089196592742, 0.19308416826147315, 0.19372209088521136, 0.19392847761642079, 0.19454763781004908, 0.19511051071334751, 0.19550452174565641, 0.19604863221884489, 0.19646140568126375, 0.20088933918721144, 0.20135839993996013, 0.20603024503733713, 0.210758377425044, 0.21130248789823247, 0.21171526136065133, 0.2166873053397875, 0.21728770310330583, 0.21775676385605452, 0.2180944875980336, 0.22246613381365143, 0.2227663326954106, 0.22308529400727972, 0.22738189050245777, 0.23175353671807561, 0.23216631018049447, 0.2326166085031332, 0.23629404480468297, 0.23670681826710183, 0.23695072985853116, 0.24079702803107048, 0.24447446433262024, 0.2486584862471386, 0.25303013246275646, 0.25344290592517532, 0.25374310480693446, 0.25449360201133236, 0.25481256332320146, 0.25526286164584022, 0.25575068482869889, 0.25608840857067794, 0.26030995534541618, 0.26076025366805494, 0.26490675072235342, 0.26522571203422252, 0.26942849637885086, 0.27357499343314934, 0.27738376674546877, 0.28168036324064682, 0.28207437427295573, 0.28592067244549502, 0.28631468347780392, 0.28659611992945316, 0.2904236556718825, 0.2939885173927726, 0.29749709182333284, 0.30134338999587212, 0.30610904724379889, 0.30967390896468899, 0.30997410784644813, 0.31395174302975709, 0.31796690307328596, 0.318304626815265, 0.32228226199857396, 0.32277008518143263, 0.32316409621374154, 0.32689781980562116, 0.32731059326804002, 0.33119441630079921, 0.33489061503245893, 0.33879320049532807, 0.34293969754962655, 0.34695485759315542, 0.35080115576569471, 0.35125145408833347, 0.35153289053998271, 0.35590453675560058, 0.3592817741753912, 0.35946939847649068, 0.36318435963826035, 0.3635596082404593, 0.36742466884310854, 0.37083943112311907, 0.37119591729520807, 0.37160869075762692, 0.37513602761829712, 0.37830687830687831, 0.37868212690907727, 0.37901985065105631, 0.37943262411347517, 0.37982663514578408, 0.38005178430710346, 0.38326015985590456, 0.38367293331832342, 0.38399189463019251, 0.38532402716799879, 0.3888888888888889, 0.39224736387856957, 0.39526811512627119, 0.39915193815903038, 0.40269803744981053, 0.40573755112762205, 0.40855191564411425, 0.41161019175203573, 0.41189162820368497, 0.41485609216105673, 0.41791436826897821, 0.42127284325865888, 0.42451874366767983, 0.42776464407670078, 0.43136703065781079, 0.4346692183571616, 0.43495065480881084, 0.43887200270178994, 0.43913467672332923, 0.44277458816465909, 0.44620811287477952, 0.44973544973544971, 0.45324402416600995, 0.45346917332732933, 0.45664002401591053, 0.45954820068295243, 0.45981087470449172, 0.46007354872603101, 0.46343202371571168, 0.46649029982363316, 0.46951105107133478, 0.4710870952005704, 0.47153739352320917, 0.47187511726518822, 0.47478329393223012, 0.47907989042740817, 0.4792487522983977, 0.47954895118015683, 0.4799992495027956, 0.48275732672895794, 0.48300123832038727, 0.48324514991181661, 0.48682877406281666, 0.49014972419227743, 0.49050621036436642, 0.49091898382678528, 0.49118165784832457, 0.49144433186986386, 0.49180081804195286, 0.49442755825734558, 0.4974670719351571, 0.50039401103230896, 0.50060039776351839, 0.50078802206461792, 0.50103193365604726, 0.50127584524747659, 0.50166985627978544, 0.50491575668880639, 0.50774888363540849, 0.51024428684003154, 0.51300236406619382, 0.51596682802356553, 0.51619197718488485, 0.51656722578708381, 0.51923149086269638, 0.52187699350819905, 0.52210214266951838, 0.52482269503546086, 0.52784344628316249, 0.5279747832939321, 0.52812488273481173, 0.53110810912229345, 0.53407257307966516, 0.53671807572516783, 0.53953244024166003, 0.54236556718826212, 0.54469210852189565, 0.54487973282299518, 0.54514240684453441, 0.54752523546849774, 0.54773162219970717, 0.5479942962212464, 0.55097752260872812, 0.55386693684566013, 0.55617471574918376, 0.55846373222259738, 0.5586701189538068, 0.55898908026567595, 0.55923299185710529, 0.55955195316897444, 0.55968329017974405, 0.56236631768546663, 0.56478667116964987, 0.56745093624526244, 0.57017148861120492, 0.57247926751472855, 0.5750309580096814, 0.57519981988067093, 0.57731997448309502, 0.58037825059101655, 0.58257345491388046, 0.58467484708619466, 0.58503133325828371, 0.58747044917257696, 0.59005966452774972, 0.59020976396862934, 0.59032233854928906, 0.59240496829149325, 0.59476903448534668, 0.59711433824909022, 0.59927201771173422, 0.60176742091635727, 0.6020113325077866, 0.60415024954032071, 0.60604525498142547, 0.6083530338849491, 0.61043566362715329, 0.612687155240347, 0.61293106683177634, 0.61563285676760882, 0.61805321025179205, 0.61991069083267691, 0.62219970730609053, 0.62471387294082359, 0.62499530939247283, 0.62713422642500694, 0.62895418214567189, 0.6311493864685358, 0.63349469023227933, 0.63576494427558305, 0.63786633644789725, 0.63811024803932659, 0.64024916507186069, 0.6403429772224104, 0.64225674509362507, 0.64236931967428479, 0.64441442455626907, 0.64621561784682402, 0.64839205973957792, 0.64863597133100726, 0.65066231378288164, 0.65238845735299689, 0.65445232466509118, 0.65661000412773518, 0.65858005928927965, 0.66032496528950479, 0.66184472212841061, 0.66396487673083471, 0.66584111974182947, 0.6660850313332588, 0.66621636834402842, 0.66790498705392376, 0.6696498930541489, 0.67154489849525367, 0.67413411385042643, 0.6760291192915312, 0.67771773800142654, 0.67993170475440035, 0.68013809148560977, 0.6802881909264894, 0.68041952793725902, 0.68058838980824854, 0.68066343952868835, 0.68263349469023282, 0.68422830124957834, 0.6861045442605731, 0.68617959398101291, 0.68629216856167263, 0.68632969342189254, 0.68811212428233759, 0.68846861045442664, 0.69036361589553141, 0.69051371533641104, 0.69203347217531685, 0.69368456602499229, 0.69542947202521743, 0.69557957146609706, 0.69749333933731172, 0.69925700776764677, 0.6994446320687463, 0.69953844421929601, 0.70111448834853163, 0.70282186948853687, 0.70295320649930648, 0.70323464295095572, 0.70340350482194525, 0.70351607940260497, 0.70623663176854745, 0.7079815377687726, 0.70815039963976212, 0.70830049908064174, 0.71028931667229622, 0.71190288566175175, 0.71329130548988784, 0.71471725017824383, 0.71616195729670984, 0.71745656497429622, 0.71901384667342194, 0.72045855379188795, 0.72225974708244289, 0.72355435476002927, 0.72501782430860517, 0.72680025516905022, 0.72835753686817595, 0.73002739314796128, 0.7316034372771969, 0.73173477428796652, 0.7330481443956629, 0.7351120117077572, 0.73666929340688292, 0.73835791211677826, 0.74002776839656359, 0.74167886224623902, 0.74181019925700864, 0.74188524897744845, 0.74331119366580445, 0.74494352508536987, 0.74651956921460549, 0.74781417689219187, 0.74925888401065788, 0.7508912154302233, 0.7522421103981396, 0.75233592254868931, 0.75393072910803483, 0.7552253367856212, 0.75631355773199815, 0.75638860745243797, 0.75781455214079396, 0.75790836429134367, 0.75794588915156358, 0.75939059627002958, 0.75959698300123901, 0.76068520394761596, 0.7616983751735531, 0.76378100491575729, 0.76500056287290386, 0.76516942474389338, 0.76524447446433319, 0.76631393298060024, 0.76757101579796672, 0.76766482794851643, 0.76787121467972586, 0.76920334721753214, 0.76931592179819186, 0.77055424218544843, 0.77235543547600338, 0.77338736913205053, 0.7746256895193071, 0.77616420878832282, 0.77787158992832806, 0.78025441855229138, 0.78203684941273643, 0.78331269466021292, 0.78350031896131245, 0.78481368906900884, 0.78608953431648532, 0.78764681601561104, 0.78926038500506657, 0.79029231866111371, 0.79164321362903001, 0.79290029644639648, 0.7930128710270562, 0.79428871627453268, 0.79554579909189915, 0.79672783218882581, 0.7980599647266321, 0.79927952268377866, 0.80055536793125515, 0.80177492588840171, 0.8030882959960981, 0.80423280423280497, 0.80547112462006154, 0.80667192014709821, 0.80678449472775793, 0.80766632894292545, 0.80777890352358517, 0.80897969905062184, 0.81021801943787841, 0.81033059401853813, 0.81051821831963766, 0.81170025141656432, 0.8129385718038209, 0.81565912416976338, 0.81614694735262205, 0.81751660475064825, 0.81764794176141786, 0.81877368756801472, 0.81894254943900424, 0.81974933393373195, 0.81982438365417176, 0.81997448309505139, 0.82136290292318748, 0.82233854928890482, 0.8236706818267111, 0.82498405193440749, 0.82605351045067454, 0.82710420653683159, 0.82811737776276872, 0.82929941085969539, 0.83031258208563252, 0.83036886937596233, 0.83046268152651204, 0.83136327817178957, 0.83209501294607757, 0.83218882509662728, 0.83380239408608281, 0.83530338849487862, 0.83633532215092576, 0.83749859281774253, 0.83847423918345987, 0.83982513415137616, 0.8407632556568736, 0.84179518931292074, 0.84263949866786836, 0.84273331081841807, 0.84370895718413541, 0.84481594056062237, 0.84496604000150199, 0.84605426094787894, 0.84689857030282656, 0.84704866974370618, 0.8478742166685439, 0.84883110060415123, 0.84971293481931875, 0.84976922210964856, 0.84978798453975846, 0.84984427183008826, 0.85020075800217731, 0.85113887950767475, 0.85194566400240246, 0.85275244849713017, 0.85384066944350712, 0.85462869150812493, 0.85558557544373226, 0.85695523284175845, 0.85813726593868511, 0.85907538744418255, 0.85918796202484227, 0.86001350894967998, 0.86087658073473761, 0.86200232654133446, 0.86220871327254389, 0.86322188449848103, 0.86421629329430827, 0.86432886787496799, 0.86536080153101513, 0.86671169649893143, 0.86759353071409895, 0.86995759690795238, 0.86997635933806228, 0.870088933918722, 0.87095200570377962, 0.87190888963938695, 0.87280948628466448, 0.8729220608653242, 0.8750234530376384, 0.87511726518818811, 0.8757739502420363, 0.87680588389808345, 0.87691845847874317, 0.8778565799842406, 0.87796915456490032, 0.87877593905962803, 0.8792262373822668, 0.88033322075875375, 0.88098990581260195, 0.88187174002776947, 0.88284738639348681, 0.88369169574843442, 0.88483620398514129, 0.88498630342602091, 0.88586813764118844, 0.88590566250140834, 0.88765056850163349, 0.88909527562009949, 0.88975196067394768, 0.89053998273856549, 0.89162820368494244, 0.89172201583549215, 0.89271642463131939, 0.89279147435175921, 0.8934669218357173, 0.89431123119066491, 0.89511801568539262, 0.89605613719089006, 0.89684415925550787, 0.89761341889001578, 0.8977635183308954, 0.89783856805133522, 0.89860782768584313, 0.89993996022364942, 0.90059664527749761, 0.90168486622387456, 0.90243536342827246, 0.90252917557882217, 0.90384254568651856, 0.90436789372959714, 0.90521220308454475, 0.90532477766520447, 0.90598146271905267, 0.90721978310630924, 0.90723854553641914, 0.90736988254718876, 0.90812037975158666, 0.90887087695598456, 0.90952756200983276, 0.90956508687005266, 0.91039063379489038, 0.91119741828961809, 0.91191039063379609, 0.91307366130061285, 0.91374910878457094, 0.91446208112874894, 0.91517505347292694, 0.91594431310743485, 0.91853352846260761, 0.91915268865623589, 0.92039100904349247, 0.92046605876393228, 0.92108521895756057, 0.92174190401140876, 0.92247363878569677, 0.92307403654921505, 0.92369319674284334, 0.92463131824834077, 0.92536305302262878, 0.92633869938834612, 0.92710795902285403, 0.92720177117340374, 0.92782093136703203, 0.92883410259296917, 0.92954707493714717, 0.93024128485121527, 0.93026004728132516, 0.93117940635671259, 0.93221134001275974, 0.93356223498067603, 0.93369357199144565, 0.93373109685166555, 0.93448159405606346, 0.93523209126046136, 0.93613268790573889, 0.9361889751960687, 0.93628278734661841, 0.9369957596907964, 0.93774625689519431, 0.93827160493827289, 0.9390971518631106, 0.93919096401366031, 0.9398288866373985, 0.94041052197080688, 0.94104844459454506, 0.94161131749784355, 0.94211790311081212, 0.94253067657323097, 0.94260572629367079, 0.9433749859281787, 0.94391909640136717, 0.94451949416488545, 0.94495103005741421, 0.94496979248752411, 0.94553266539082259, 0.94617058801456078, 0.94669593605763935, 0.94748395812225716, 0.94817816803632526, 0.94887237795039336, 0.94945401328380175, 0.95039213478929918, 0.9512176817141369, 0.9512739690044667, 0.95217456564974423, 0.95269991369282281, 0.95275620098315261, 0.95285001313370232, 0.95322526173590127, 0.95361927276821012, 0.95453863184359755, 0.95468873128447718, 0.95527036661788556, 0.95581447709107403, 0.95581447709107403, 0.95585200195129394, 0.95590828924162374, 0.95594581410184365, 0.95598333896206356, 0.95603962625239336, 0.95660249915569184, 0.95686517317723108, 0.96041127246801117, 0.96093662051108975, 0.96151825584449813, 0.96253142707043526, 0.96298172539307403, 0.96341326128560278, 0.96373222259747193, 0.96406994633945098, 0.96450148223197973, 0.96455776952230954, 0.96491425569439859, 0.96545836616758707, 0.96598371421066564, 0.96637772524297449, 0.96690307328605307, 0.96767233292056098, 0.96769109535067088, 0.96834778040451908, 0.96877931629704783, 0.96943600135089603, 0.97241922773837774, 0.97305715036211593, 0.97350744868475469, 0.97384517242673374, 0.97390145971706354, 0.97438928289992222, 0.97438928289992222, 0.97438928289992222, 0.97622800105069707, 0.97622800105069707, 0.97626552591091698, 0.97677211152388554, 0.9771848849863044, 0.97759765844872326, 0.97763518330894317, 0.97806671920147192, 0.9785920672445505, 0.97924875229839869, 0.97924875229839869, 0.97926751472850859, 0.97943637659949812, 0.97988667492213688, 0.98031821081466564, 0.98086232128785411, 0.98086232128785411, 0.98091860857818391, 0.98095613343840382, 0.98125633232016296, 0.98125633232016296, 0.98125633232016296, 0.98125633232016296, 0.98163158092236191, 0.98202559195467076, 0.98238207812675982, 0.98281361401928857, 0.98311381290104771, 0.98371421066456599, 0.98403317197643514, 0.98408945926676494, 0.98437089571841419, 0.98467109460017332, 0.98467109460017332, 0.98502758077226238, 0.98536530451424142, 0.9858531276971001, 0.98592817741753991, 0.98596570227775981, 0.98637847574017867, 0.98641600060039858, 0.98669743705204782, 0.98669743705204782, 0.98701639836391697, 0.98744793425644573, 0.98746669668655562, 0.98769184584787495, 0.9880108071597441, 0.9880670944500739, 0.9880858568801838, 0.98832976847161313, 0.98834853090172303, 0.98838605576194294, 0.98844234305227274, 0.98862996735337227, 0.98906150324590103, 0.98936170212766017, 0.98968066343952932, 0.98996209989117856, 0.9902060114826079, 0.99052497279447704, 0.99067507223535667, 0.9908626965364562, 0.99112537055799543, 0.99112537055799543, 0.99116289541821534, 0.99116289541821534, 0.99258884010657134, 0.99285151412811057, 0.9930954257195399, 0.99330181245074933, 0.99414612180569695, 0.99427745881646656, 0.99508424331119427, 0.99508424331119427, 0.99542196705317332, 0.99641637584900056, 0.99658523771999008, 0.99660400015009998, 0.9968291493114193, 0.99688543660174911, 0.99690419903185901, 0.99707306090284853, 0.99722316034372815, 0.99733573492438787, 0.99735449735449777, 0.9975045967953774, 0.99763593380614701, 0.99786108296746634, 0.99786108296746634, 0.99848024316109463, 0.99915569064505272, 0.99915569064505272, 0.99947465195692187, 0.99951217681714177, 0.99958722653758159, 0.9996810386881313, 0.99975608840857111, 0.99986866298923083, 1.0000000000000004];

plot(theo, '-', 'LineWidth', line_width, 'Color', [211, 84, 0]/256);
hold all;
grid on;
plot(srw, '-', 'LineWidth', line_width, 'Color', [26, 188, 156]/256);
plot(we, '-', 'LineWidth', line_width, 'Color', [52, 152, 219]/256);

legend('Theo', 'SRW', 'WE', 'Location', 'Best');
xlabel('Node Id Ordered by Degree (Descending)');
ylabel('CDF');
print -painters -dpdf -r150 Facebook-CDF-Bias-Sorted-Descending-Large.pdf;

%% PDF bias sorted -1 budget 1000000 barabasi
goodplot();
line_width = 4;

theo = [0.010214357646381816, 0.009351172493166452, 0.00927924039706517, 0.0076248021867357215, 0.006617752841317796, 0.006401956553013955, 0.006330024456912674, 0.0055387713997985906, 0.00539490720759603, 0.005251043015393469, 0.005251043015393469, 0.005179110919292188, 0.004963314630988347, 0.004819450438785787, 0.004459789958279384, 0.0043159257660768235, 0.0043159257660768235, 0.004172061573874263, 0.004100129477772983, 0.004028197381671702, 0.004028197381671702, 0.003956265285570422, 0.003956265285570422, 0.003884333189469141, 0.003884333189469141, 0.0037404689972665803, 0.0037404689972665803, 0.0036685369011653, 0.0036685369011653, 0.0035966048050640196, 0.0035966048050640196, 0.0034527406128614588, 0.0034527406128614588, 0.0033808085167601784, 0.0032369443245576176, 0.0032369443245576176, 0.0032369443245576176, 0.003165012228456337, 0.0030211480362537764, 0.0030211480362537764, 0.002949215940152496, 0.002949215940152496, 0.002949215940152496, 0.0028772838440512156, 0.0028772838440512156, 0.0028772838440512156, 0.0028053517479499353, 0.002733419651848655, 0.002733419651848655, 0.0026614875557473745, 0.0026614875557473745, 0.0026614875557473745, 0.002589555459646094, 0.002589555459646094, 0.002589555459646094, 0.0025176233635448137, 0.002373759171342253, 0.002373759171342253, 0.002373759171342253, 0.0023018270752409725, 0.0023018270752409725, 0.0023018270752409725, 0.0023018270752409725, 0.0023018270752409725, 0.002229894979139692, 0.002229894979139692, 0.0021579628830384117, 0.0021579628830384117, 0.0020860307869371313, 0.0020860307869371313, 0.0020860307869371313, 0.0020860307869371313, 0.0020860307869371313, 0.0020860307869371313, 0.002014098690835851, 0.002014098690835851, 0.002014098690835851, 0.002014098690835851, 0.002014098690835851, 0.0019421665947345706, 0.0019421665947345706, 0.0018702344986332902, 0.0018702344986332902, 0.0018702344986332902, 0.0018702344986332902, 0.0018702344986332902, 0.0017983024025320098, 0.0017983024025320098, 0.0017983024025320098, 0.0017983024025320098, 0.0017983024025320098, 0.0017983024025320098, 0.0017263703064307294, 0.0017263703064307294, 0.0017263703064307294, 0.0017263703064307294, 0.0017263703064307294, 0.0017263703064307294, 0.001654438210329449, 0.001654438210329449, 0.001654438210329449, 0.001654438210329449, 0.001654438210329449, 0.001654438210329449, 0.001654438210329449, 0.001654438210329449, 0.0015825061142281686, 0.0015825061142281686, 0.0015825061142281686, 0.0015825061142281686, 0.0015825061142281686, 0.0015105740181268882, 0.0015105740181268882, 0.0015105740181268882, 0.0015105740181268882, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0013667098259243274, 0.0013667098259243274, 0.0013667098259243274, 0.0013667098259243274, 0.0013667098259243274, 0.0013667098259243274, 0.0013667098259243274, 0.0013667098259243274, 0.0013667098259243274, 0.0013667098259243274, 0.0013667098259243274, 0.0013667098259243274, 0.0013667098259243274, 0.001294777729823047, 0.001294777729823047, 0.001294777729823047, 0.001294777729823047, 0.001294777729823047, 0.001294777729823047, 0.001294777729823047, 0.001294777729823047, 0.001294777729823047, 0.001294777729823047, 0.001294777729823047, 0.001294777729823047, 0.001294777729823047, 0.001294777729823047, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627];
srw = [0.017420157610949814, 0.01244296972210701, 0.015346329323931979, 0.005806719203649938, 0.006221484861053505, 0.008710078805474907, 0.007465781833264205, 0.007880547490667772, 0.007051016175860639, 0.005806719203649938, 0.004977187888842804, 0.004562422231439237, 0.0033181252592285357, 0.007465781833264205, 0.002903359601824969, 0.004977187888842804, 0.004977187888842804, 0.004977187888842804, 0.005391953546246371, 0.0037328909166321027, 0.0037328909166321027, 0.002073828287017835, 0.0037328909166321027, 0.0037328909166321027, 0.00414765657403567, 0.00414765657403567, 0.0037328909166321027, 0.0033181252592285357, 0.002073828287017835, 0.00414765657403567, 0.0037328909166321027, 0.0016590626296142678, 0.00414765657403567, 0.002488593944421402, 0.0033181252592285357, 0.002903359601824969, 0.007051016175860639, 0.00414765657403567, 0.00414765657403567, 0.0037328909166321027, 0.002073828287017835, 0.002073828287017835, 0.002488593944421402, 0.0033181252592285357, 0.0033181252592285357, 0.002903359601824969, 0.002903359601824969, 0.001244296972210701, 0.0016590626296142678, 0.001244296972210701, 0.002903359601824969, 0.0016590626296142678, 0.002488593944421402, 0.002903359601824969, 0.002073828287017835, 0.0008295313148071339, 0.0037328909166321027, 0.004977187888842804, 0.002073828287017835, 0.002903359601824969, 0.0016590626296142678, 0.002073828287017835, 0.002903359601824969, 0.0033181252592285357, 0.002488593944421402, 0.002488593944421402, 0.002903359601824969, 0.0033181252592285357, 0.0008295313148071339, 0.0016590626296142678, 0.001244296972210701, 0.002903359601824969, 0.00414765657403567, 0.0008295313148071339, 0.0016590626296142678, 0.001244296972210701, 0.002073828287017835, 0.002488593944421402, 0.002903359601824969, 0.002488593944421402, 0.002073828287017835, 0.001244296972210701, 0.0016590626296142678, 0.0008295313148071339, 0.0016590626296142678, 0.002488593944421402, 0.0008295313148071339, 0.001244296972210701, 0.002488593944421402, 0.002488593944421402, 0.0016590626296142678, 0.002073828287017835, 0.002488593944421402, 0.002488593944421402, 0.001244296972210701, 0.002073828287017835, 0.0008295313148071339, 0.001244296972210701, 0.0016590626296142678, 0.002073828287017835, 0.002073828287017835, 0.0008295313148071339, 0.001244296972210701, 0.0016590626296142678, 0.0008295313148071339, 0.001244296972210701, 0.002073828287017835, 0.001244296972210701, 0.0016590626296142678, 0.002488593944421402, 0.002488593944421402, 0.0016590626296142678, 0.0008295313148071339, 0.0016590626296142678, 0.0016590626296142678, 0.001244296972210701, 0.002488593944421402, 0.0016590626296142678, 0.0008295313148071339, 0.002903359601824969, 0.001244296972210701, 0.001244296972210701, 0.0016590626296142678, 0.001244296972210701, 0.0008295313148071339, 0.0008295313148071339, 0.0008295313148071339, 0.001244296972210701, 0.00041476565740356696, 0.00041476565740356696, 0.002073828287017835, 0.00041476565740356696, 0.0016590626296142678, 0.0016590626296142678, 0.00041476565740356696, 0.0016590626296142678, 0.0008295313148071339, 0.002073828287017835, 0.0016590626296142678, 0.002073828287017835, 0.002903359601824969, 0.0008295313148071339, 0.001244296972210701, 0.001244296972210701, 0.002073828287017835, 0.0016590626296142678, 0.002488593944421402, 0.00041476565740356696, 0.00041476565740356696, 0.001244296972210701, 0.002073828287017835, 0.002488593944421402, 0.001244296972210701, 0.001244296972210701, 0.0016590626296142678, 0.002073828287017835, 0.0, 0.0016590626296142678, 0.001244296972210701, 0.002073828287017835, 0.0016590626296142678, 0.001244296972210701, 0.0008295313148071339, 0.0016590626296142678, 0.001244296972210701, 0.00041476565740356696, 0.001244296972210701, 0.002073828287017835, 0.00041476565740356696, 0.0016590626296142678, 0.001244296972210701, 0.002073828287017835, 0.002903359601824969, 0.0008295313148071339, 0.002073828287017835, 0.001244296972210701, 0.001244296972210701, 0.0016590626296142678, 0.0008295313148071339, 0.0016590626296142678, 0.0016590626296142678, 0.0008295313148071339, 0.0016590626296142678, 0.0, 0.001244296972210701, 0.0016590626296142678, 0.0008295313148071339, 0.0008295313148071339, 0.0016590626296142678, 0.001244296972210701, 0.0016590626296142678, 0.00041476565740356696, 0.00041476565740356696, 0.0008295313148071339, 0.0016590626296142678, 0.001244296972210701, 0.0016590626296142678, 0.0008295313148071339, 0.002073828287017835, 0.001244296972210701, 0.00041476565740356696, 0.002488593944421402, 0.001244296972210701, 0.0016590626296142678, 0.0, 0.00041476565740356696, 0.00041476565740356696, 0.0008295313148071339, 0.0016590626296142678, 0.002488593944421402, 0.0, 0.0008295313148071339, 0.00041476565740356696, 0.00041476565740356696, 0.00041476565740356696, 0.00041476565740356696, 0.001244296972210701, 0.001244296972210701, 0.0008295313148071339, 0.0008295313148071339, 0.001244296972210701, 0.0008295313148071339, 0.0016590626296142678, 0.00041476565740356696, 0.0016590626296142678, 0.001244296972210701, 0.001244296972210701, 0.0008295313148071339, 0.0008295313148071339, 0.0008295313148071339, 0.002488593944421402, 0.001244296972210701, 0.0008295313148071339, 0.0008295313148071339, 0.001244296972210701, 0.0, 0.002073828287017835, 0.00041476565740356696, 0.00041476565740356696, 0.00041476565740356696, 0.0008295313148071339, 0.001244296972210701, 0.0008295313148071339, 0.00041476565740356696, 0.00041476565740356696, 0.0, 0.001244296972210701, 0.00041476565740356696, 0.001244296972210701, 0.0, 0.0008295313148071339, 0.0016590626296142678, 0.0008295313148071339, 0.001244296972210701, 0.0008295313148071339, 0.00041476565740356696, 0.002903359601824969, 0.00041476565740356696, 0.0016590626296142678, 0.0016590626296142678, 0.0016590626296142678, 0.0016590626296142678, 0.0008295313148071339, 0.0016590626296142678, 0.0008295313148071339, 0.001244296972210701, 0.002073828287017835, 0.001244296972210701, 0.0008295313148071339, 0.0008295313148071339, 0.002073828287017835, 0.00041476565740356696, 0.001244296972210701, 0.00041476565740356696, 0.0, 0.001244296972210701, 0.001244296972210701, 0.002488593944421402, 0.00041476565740356696, 0.00041476565740356696, 0.00041476565740356696, 0.0008295313148071339, 0.001244296972210701, 0.00041476565740356696, 0.0008295313148071339, 0.001244296972210701, 0.0, 0.00041476565740356696, 0.0, 0.0008295313148071339, 0.00041476565740356696, 0.00041476565740356696, 0.00041476565740356696, 0.002488593944421402, 0.001244296972210701, 0.00041476565740356696, 0.00041476565740356696, 0.001244296972210701, 0.0008295313148071339, 0.0008295313148071339, 0.001244296972210701, 0.0016590626296142678, 0.0016590626296142678, 0.00041476565740356696, 0.00041476565740356696, 0.0, 0.001244296972210701, 0.001244296972210701, 0.002073828287017835, 0.001244296972210701, 0.001244296972210701, 0.0008295313148071339, 0.0, 0.001244296972210701, 0.00041476565740356696, 0.00041476565740356696, 0.002073828287017835, 0.00041476565740356696, 0.0008295313148071339, 0.00041476565740356696, 0.001244296972210701, 0.0, 0.0008295313148071339, 0.00041476565740356696, 0.0008295313148071339, 0.00041476565740356696, 0.001244296972210701, 0.0008295313148071339, 0.0008295313148071339, 0.0008295313148071339, 0.0008295313148071339, 0.00041476565740356696, 0.001244296972210701, 0.001244296972210701, 0.0033181252592285357, 0.00041476565740356696, 0.001244296972210701, 0.00041476565740356696, 0.0016590626296142678, 0.0008295313148071339, 0.00041476565740356696, 0.001244296972210701, 0.0016590626296142678, 0.00041476565740356696, 0.00041476565740356696, 0.0, 0.0, 0.00041476565740356696, 0.001244296972210701, 0.0016590626296142678, 0.001244296972210701, 0.00041476565740356696, 0.00041476565740356696, 0.00041476565740356696, 0.001244296972210701, 0.0008295313148071339, 0.00041476565740356696, 0.0008295313148071339, 0.001244296972210701, 0.0, 0.00041476565740356696, 0.002903359601824969, 0.0, 0.0008295313148071339, 0.0008295313148071339, 0.0, 0.001244296972210701, 0.0, 0.0, 0.00041476565740356696, 0.0016590626296142678, 0.001244296972210701, 0.0008295313148071339, 0.00041476565740356696, 0.0016590626296142678, 0.0016590626296142678, 0.0008295313148071339, 0.0, 0.00041476565740356696, 0.0008295313148071339, 0.00041476565740356696, 0.001244296972210701, 0.00041476565740356696, 0.00041476565740356696, 0.0008295313148071339, 0.00041476565740356696, 0.0008295313148071339, 0.00041476565740356696, 0.0008295313148071339, 0.0, 0.00041476565740356696, 0.001244296972210701, 0.0, 0.0008295313148071339, 0.0008295313148071339, 0.001244296972210701, 0.00041476565740356696, 0.00041476565740356696, 0.0008295313148071339, 0.0, 0.0008295313148071339, 0.0, 0.0008295313148071339, 0.0008295313148071339, 0.0, 0.0008295313148071339, 0.0, 0.0016590626296142678, 0.00041476565740356696, 0.00041476565740356696, 0.00041476565740356696, 0.00041476565740356696, 0.0016590626296142678, 0.001244296972210701, 0.00041476565740356696, 0.0, 0.00041476565740356696, 0.001244296972210701, 0.0008295313148071339, 0.0, 0.0008295313148071339, 0.0, 0.00041476565740356696, 0.00041476565740356696, 0.0008295313148071339, 0.00041476565740356696, 0.0, 0.001244296972210701, 0.0008295313148071339, 0.001244296972210701, 0.001244296972210701, 0.00041476565740356696, 0.00041476565740356696, 0.00041476565740356696, 0.00041476565740356696, 0.001244296972210701, 0.00041476565740356696, 0.0008295313148071339, 0.0008295313148071339, 0.00041476565740356696, 0.0008295313148071339, 0.0008295313148071339, 0.0008295313148071339, 0.001244296972210701, 0.001244296972210701, 0.0008295313148071339, 0.001244296972210701, 0.0008295313148071339, 0.0016590626296142678, 0.0008295313148071339, 0.0008295313148071339, 0.001244296972210701, 0.0016590626296142678, 0.00041476565740356696, 0.00041476565740356696, 0.0, 0.001244296972210701, 0.0008295313148071339, 0.0008295313148071339, 0.001244296972210701, 0.001244296972210701, 0.0008295313148071339, 0.0016590626296142678, 0.0, 0.00041476565740356696, 0.0, 0.00041476565740356696, 0.00041476565740356696, 0.0008295313148071339, 0.0008295313148071339, 0.00041476565740356696, 0.00041476565740356696, 0.0008295313148071339, 0.0, 0.001244296972210701, 0.001244296972210701, 0.0008295313148071339, 0.002073828287017835, 0.0008295313148071339, 0.0008295313148071339, 0.0016590626296142678, 0.0008295313148071339, 0.0008295313148071339, 0.0008295313148071339, 0.00041476565740356696, 0.002073828287017835, 0.0, 0.001244296972210701, 0.00041476565740356696, 0.001244296972210701, 0.00041476565740356696, 0.0, 0.00041476565740356696, 0.0, 0.0008295313148071339, 0.0008295313148071339, 0.0008295313148071339, 0.00041476565740356696, 0.00041476565740356696, 0.0, 0.0008295313148071339, 0.0008295313148071339, 0.001244296972210701, 0.001244296972210701, 0.001244296972210701, 0.0008295313148071339, 0.00041476565740356696, 0.0, 0.0008295313148071339, 0.00041476565740356696, 0.0008295313148071339, 0.0, 0.0008295313148071339, 0.0008295313148071339, 0.0008295313148071339, 0.0008295313148071339, 0.00041476565740356696, 0.0, 0.001244296972210701, 0.00041476565740356696, 0.00041476565740356696, 0.0, 0.0, 0.00041476565740356696, 0.0, 0.001244296972210701, 0.0008295313148071339, 0.00041476565740356696, 0.0008295313148071339, 0.0008295313148071339, 0.00041476565740356696, 0.0008295313148071339, 0.00041476565740356696, 0.001244296972210701, 0.00041476565740356696, 0.0, 0.0008295313148071339, 0.00041476565740356696, 0.0008295313148071339, 0.001244296972210701, 0.00041476565740356696, 0.00041476565740356696, 0.0008295313148071339, 0.0008295313148071339, 0.00041476565740356696, 0.0008295313148071339, 0.00041476565740356696, 0.0, 0.0016590626296142678, 0.0, 0.0, 0.00041476565740356696, 0.0008295313148071339, 0.001244296972210701, 0.001244296972210701, 0.0008295313148071339, 0.00041476565740356696, 0.001244296972210701, 0.00041476565740356696, 0.0, 0.00041476565740356696, 0.0, 0.001244296972210701, 0.001244296972210701, 0.00041476565740356696, 0.001244296972210701, 0.0008295313148071339, 0.001244296972210701, 0.00041476565740356696, 0.0, 0.00041476565740356696, 0.0, 0.001244296972210701, 0.001244296972210701, 0.00041476565740356696, 0.00041476565740356696, 0.0008295313148071339, 0.0008295313148071339, 0.0008295313148071339, 0.0008295313148071339, 0.00041476565740356696, 0.00041476565740356696, 0.001244296972210701, 0.0008295313148071339, 0.0016590626296142678, 0.0, 0.00041476565740356696, 0.0008295313148071339, 0.001244296972210701, 0.001244296972210701, 0.0, 0.001244296972210701, 0.00041476565740356696, 0.00041476565740356696, 0.0008295313148071339, 0.0, 0.00041476565740356696, 0.00041476565740356696, 0.00041476565740356696, 0.00041476565740356696, 0.0008295313148071339, 0.00041476565740356696, 0.0, 0.00041476565740356696, 0.0008295313148071339, 0.00041476565740356696, 0.0, 0.0, 0.0008295313148071339, 0.0, 0.00041476565740356696, 0.0, 0.0008295313148071339, 0.0, 0.00041476565740356696, 0.0, 0.0, 0.0008295313148071339, 0.00041476565740356696, 0.0008295313148071339, 0.00041476565740356696, 0.001244296972210701, 0.001244296972210701, 0.001244296972210701, 0.00041476565740356696, 0.0016590626296142678, 0.0016590626296142678, 0.0, 0.0, 0.00041476565740356696, 0.0008295313148071339, 0.00041476565740356696, 0.0008295313148071339, 0.00041476565740356696, 0.0008295313148071339, 0.00041476565740356696, 0.0008295313148071339, 0.0008295313148071339, 0.0008295313148071339, 0.00041476565740356696, 0.001244296972210701, 0.00041476565740356696, 0.0008295313148071339, 0.00041476565740356696, 0.001244296972210701, 0.00041476565740356696, 0.0, 0.0016590626296142678, 0.00041476565740356696, 0.0, 0.0, 0.00041476565740356696, 0.0, 0.0008295313148071339, 0.0, 0.0, 0.0008295313148071339, 0.001244296972210701, 0.0, 0.0, 0.0008295313148071339, 0.00041476565740356696, 0.0, 0.00041476565740356696, 0.00041476565740356696, 0.0016590626296142678, 0.00041476565740356696, 0.00041476565740356696, 0.0, 0.0008295313148071339, 0.0008295313148071339, 0.00041476565740356696, 0.0008295313148071339, 0.00041476565740356696, 0.0008295313148071339, 0.00041476565740356696, 0.0008295313148071339, 0.0008295313148071339, 0.0008295313148071339, 0.0008295313148071339, 0.00041476565740356696, 0.00041476565740356696, 0.0, 0.0, 0.0008295313148071339, 0.00041476565740356696, 0.0, 0.0008295313148071339, 0.0008295313148071339, 0.00041476565740356696, 0.00041476565740356696, 0.0, 0.0008295313148071339, 0.0008295313148071339, 0.0, 0.00041476565740356696, 0.0008295313148071339, 0.001244296972210701, 0.00041476565740356696, 0.0, 0.0008295313148071339, 0.0008295313148071339, 0.002073828287017835, 0.0008295313148071339, 0.0008295313148071339, 0.00041476565740356696, 0.0008295313148071339, 0.00041476565740356696, 0.0008295313148071339, 0.0008295313148071339, 0.0008295313148071339, 0.0008295313148071339, 0.00041476565740356696, 0.00041476565740356696, 0.0016590626296142678, 0.00041476565740356696, 0.001244296972210701, 0.00041476565740356696, 0.00041476565740356696, 0.0008295313148071339, 0.0008295313148071339, 0.00041476565740356696, 0.0, 0.00041476565740356696, 0.0, 0.00041476565740356696, 0.001244296972210701, 0.0008295313148071339, 0.00041476565740356696, 0.001244296972210701, 0.0, 0.00041476565740356696, 0.0, 0.00041476565740356696, 0.0008295313148071339, 0.00041476565740356696, 0.0008295313148071339, 0.00041476565740356696, 0.0, 0.0, 0.0, 0.0008295313148071339, 0.001244296972210701, 0.0008295313148071339, 0.0016590626296142678, 0.00041476565740356696, 0.00041476565740356696, 0.0008295313148071339, 0.00041476565740356696, 0.00041476565740356696, 0.0008295313148071339, 0.0008295313148071339, 0.0, 0.001244296972210701, 0.00041476565740356696, 0.0008295313148071339, 0.00041476565740356696, 0.00041476565740356696, 0.00041476565740356696, 0.0, 0.00041476565740356696, 0.0008295313148071339, 0.0, 0.00041476565740356696, 0.001244296972210701, 0.00041476565740356696, 0.0, 0.00041476565740356696, 0.00041476565740356696, 0.00041476565740356696, 0.001244296972210701, 0.00041476565740356696, 0.001244296972210701, 0.00041476565740356696, 0.00041476565740356696, 0.0008295313148071339, 0.0008295313148071339, 0.00041476565740356696, 0.00041476565740356696, 0.00041476565740356696, 0.00041476565740356696, 0.00041476565740356696, 0.00041476565740356696, 0.00041476565740356696, 0.001244296972210701, 0.0008295313148071339, 0.0008295313148071339, 0.00041476565740356696, 0.0008295313148071339, 0.0008295313148071339, 0.0, 0.0, 0.00041476565740356696, 0.0, 0.0008295313148071339, 0.0, 0.00041476565740356696, 0.0008295313148071339, 0.00041476565740356696, 0.0, 0.0, 0.00041476565740356696, 0.0, 0.00041476565740356696, 0.00041476565740356696, 0.00041476565740356696, 0.00041476565740356696, 0.0008295313148071339, 0.0, 0.0008295313148071339, 0.0008295313148071339, 0.00041476565740356696, 0.00041476565740356696, 0.0, 0.0, 0.0, 0.0008295313148071339, 0.0008295313148071339, 0.0, 0.0016590626296142678, 0.0008295313148071339, 0.001244296972210701, 0.0, 0.00041476565740356696, 0.00041476565740356696, 0.0, 0.00041476565740356696, 0.0008295313148071339, 0.0, 0.001244296972210701, 0.00041476565740356696, 0.00041476565740356696, 0.0008295313148071339, 0.00041476565740356696, 0.00041476565740356696, 0.001244296972210701, 0.001244296972210701, 0.00041476565740356696, 0.0, 0.00041476565740356696, 0.00041476565740356696, 0.0008295313148071339, 0.0, 0.001244296972210701, 0.0, 0.0, 0.00041476565740356696, 0.0, 0.0008295313148071339, 0.0008295313148071339, 0.00041476565740356696, 0.0, 0.00041476565740356696, 0.00041476565740356696, 0.00041476565740356696, 0.0, 0.00041476565740356696, 0.00041476565740356696, 0.00041476565740356696, 0.0, 0.00041476565740356696, 0.0, 0.0, 0.001244296972210701, 0.00041476565740356696, 0.0, 0.00041476565740356696, 0.0, 0.0008295313148071339, 0.0, 0.0008295313148071339, 0.00041476565740356696, 0.0, 0.00041476565740356696, 0.001244296972210701, 0.0008295313148071339, 0.00041476565740356696, 0.00041476565740356696, 0.0008295313148071339, 0.00041476565740356696, 0.0, 0.0, 0.0, 0.0008295313148071339, 0.0, 0.0, 0.0008295313148071339, 0.00041476565740356696, 0.0, 0.00041476565740356696, 0.00041476565740356696, 0.0008295313148071339, 0.001244296972210701, 0.0008295313148071339, 0.0008295313148071339, 0.0, 0.00041476565740356696, 0.0, 0.0016590626296142678, 0.0, 0.00041476565740356696, 0.00041476565740356696, 0.00041476565740356696, 0.0, 0.0, 0.0008295313148071339, 0.001244296972210701, 0.0, 0.0008295313148071339, 0.0008295313148071339, 0.00041476565740356696, 0.00041476565740356696, 0.001244296972210701, 0.00041476565740356696, 0.0, 0.001244296972210701, 0.0, 0.00041476565740356696, 0.0, 0.00041476565740356696, 0.0008295313148071339, 0.0008295313148071339, 0.0, 0.001244296972210701, 0.00041476565740356696, 0.001244296972210701, 0.00041476565740356696, 0.00041476565740356696, 0.00041476565740356696, 0.0, 0.0, 0.0, 0.00041476565740356696, 0.0008295313148071339, 0.0, 0.0, 0.00041476565740356696, 0.00041476565740356696, 0.00041476565740356696, 0.0, 0.0, 0.00041476565740356696, 0.0, 0.00041476565740356696, 0.0, 0.00041476565740356696, 0.00041476565740356696, 0.0, 0.00041476565740356696, 0.0008295313148071339, 0.00041476565740356696, 0.00041476565740356696, 0.0, 0.0008295313148071339, 0.0, 0.00041476565740356696, 0.001244296972210701, 0.0, 0.0, 0.00041476565740356696, 0.0, 0.0008295313148071339, 0.00041476565740356696, 0.00041476565740356696, 0.0008295313148071339, 0.0, 0.00041476565740356696, 0.0016590626296142678, 0.00041476565740356696, 0.00041476565740356696, 0.0008295313148071339, 0.00041476565740356696, 0.00041476565740356696, 0.0008295313148071339, 0.0, 0.0008295313148071339, 0.00041476565740356696, 0.0, 0.001244296972210701, 0.0016590626296142678, 0.0, 0.0008295313148071339, 0.00041476565740356696, 0.00041476565740356696, 0.00041476565740356696, 0.0, 0.0, 0.0, 0.001244296972210701, 0.0008295313148071339, 0.0, 0.00041476565740356696, 0.00041476565740356696, 0.0008295313148071339, 0.0, 0.0, 0.0008295313148071339, 0.0, 0.00041476565740356696, 0.00041476565740356696];
we = [0.0157195820694304, 0.013319851702055949, 0.013966970003370409, 0.009302325581395349, 0.00791371755982474, 0.0074418604651162795, 0.007185709470845973, 0.006349848331648129, 0.0062959218065385915, 0.005918436130771823, 0.00523087293562521, 0.005446579036063363, 0.005136501516683519, 0.0052578361981799795, 0.004907313784967981, 0.004651162790697674, 0.004004044489383215, 0.00448938321536906, 0.004084934277047523, 0.004031007751937985, 0.004206268958543984, 0.003923154701718908, 0.0036535220761712167, 0.003909673070441523, 0.0036670037074486013, 0.003181664981462757, 0.003640040444893832, 0.0034512976070104483, 0.0032355915065722953, 0.0037883383889450624, 0.0030468486686889115, 0.003329962925513987, 0.0031412200876306034, 0.003424334344455679, 0.002938995618469835, 0.0028581058308055273, 0.0033569261880687564, 0.0029794405123019885, 0.0025210650488709132, 0.003087293562521065, 0.002817660936973374, 0.002912032355915066, 0.002682844624199528, 0.0030603302999662957, 0.0030198854061341423, 0.0030468486686889115, 0.0025749915739804517, 0.0028311425682507585, 0.0026289180990899897, 0.002561509942703067, 0.002696326255476913, 0.002049207954162454, 0.0024132119986518367, 0.00277721604314122, 0.002561509942703067, 0.002440175261206606, 0.0023053589484327603, 0.002224469160768453, 0.002103134479271992, 0.0022379507920458376, 0.0022109875294910684, 0.0022514324233232222, 0.001968318166498146, 0.0022514324233232222, 0.0019278732726659925, 0.0021435793731041457, 0.0018604651162790699, 0.002184024266936299, 0.001968318166498146, 0.0017526120660599932, 0.0018739467475564543, 0.0019548365352207615, 0.0020896528479946073, 0.0016177957532861476, 0.0019143916413886081, 0.0016447590158409167, 0.001968318166498146, 0.0019817997977755308, 0.0018604651162790699, 0.0019143916413886081, 0.0017660936973373778, 0.0017660936973373778, 0.0016852039096730705, 0.0016852039096730705, 0.0019413549039433771, 0.0018874283788338389, 0.0018604651162790699, 0.0017526120660599932, 0.0017121671722278395, 0.0014694978092349175, 0.0018335018537243006, 0.001671722278395686, 0.0019278732726659925, 0.0018335018537243006, 0.0015099427030670712, 0.0017391304347826088, 0.0017526120660599932, 0.0015369059656218402, 0.0013751263902932254, 0.0018065385911695314, 0.0017256488035052241, 0.0015099427030670712, 0.0013481631277384564, 0.001577350859453994, 0.0014425345466801483, 0.001671722278395686, 0.0014425345466801483, 0.0016447590158409167, 0.0013616447590158408, 0.0016852039096730705, 0.0017660936973373778, 0.0015503875968992248, 0.0012807549713515335, 0.0014290529154027637, 0.0013346814964610718, 0.0013211998651836872, 0.0014425345466801483, 0.00138860802157061, 0.001199865183687226, 0.0014020896528479947, 0.0015234243343444558, 0.0012807549713515335, 0.0012807549713515335, 0.0012537917087967643, 0.0013346814964610718, 0.001456016177957533, 0.0015234243343444558, 0.0014694978092349175, 0.0012537917087967643, 0.0012537917087967643, 0.0012807549713515335, 0.00138860802157061, 0.0013481631277384564, 0.0011324570273003034, 0.0012807549713515335, 0.0013616447590158408, 0.0014155712841253793, 0.0013077182339063026, 0.001172901921132457, 0.0011863835524098417, 0.0014020896528479947, 0.0011459386585776878, 0.0009437141894169194, 0.0013616447590158408, 0.001267273340074149, 0.0012537917087967643, 0.0012537917087967643, 0.0014694978092349175, 0.0012807549713515335, 0.0012268284462419953, 0.0012537917087967643, 0.0013616447590158408, 0.00124031007751938, 0.00138860802157061, 0.0011324570273003034, 0.00124031007751938, 0.0013211998651836872, 0.00124031007751938, 0.0012268284462419953, 0.0012807549713515335, 0.0012537917087967643, 0.0011594202898550724, 0.0013616447590158408, 0.0012537917087967643, 0.0010111223458038423, 0.001267273340074149, 0.0010920121334681496, 0.0014155712841253793, 0.0012268284462419953, 0.0011054937647455342, 0.001172901921132457, 0.0012942366026289182, 0.0011189753960229188, 0.0013751263902932254, 0.0011863835524098417, 0.0011594202898550724, 0.0013481631277384564, 0.0010920121334681496, 0.0011459386585776878, 0.0010785305021907652, 0.0010920121334681496, 0.0010785305021907652, 0.0011189753960229188, 0.0011459386585776878, 0.001267273340074149, 0.0010920121334681496, 0.001172901921132457, 0.0012133468149646107, 0.001172901921132457, 0.0010650488709133806, 0.0010650488709133806, 0.0012268284462419953, 0.001024603977081227, 0.0013616447590158408, 0.001172901921132457, 0.0008763060330299966, 0.0010111223458038423, 0.0010380856083586113, 0.0011189753960229188, 0.0010920121334681496, 0.0009032692955847657, 0.0011863835524098417, 0.0011863835524098417, 0.0010380856083586113, 0.0010111223458038423, 0.0010785305021907652, 0.0010111223458038423, 0.0011324570273003034, 0.0010650488709133806, 0.0014020896528479947, 0.0012268284462419953, 0.001051567239635996, 0.0011324570273003034, 0.0009706774519716886, 0.0013346814964610718, 0.0008223795079204583, 0.0012807549713515335, 0.0013346814964610718, 0.0010920121334681496, 0.0009302325581395349, 0.0009302325581395349, 0.0011863835524098417, 0.0010920121334681496, 0.0012133468149646107, 0.001267273340074149, 0.0010920121334681496, 0.0008897876643073812, 0.0011594202898550724, 0.0008088978766430738, 0.0012133468149646107, 0.0010785305021907652, 0.0010111223458038423, 0.001482979440512302, 0.0010380856083586113, 0.0011189753960229188, 0.0009976407145264577, 0.0010920121334681496, 0.0007954162453656892, 0.0009706774519716886, 0.0009167509268621503, 0.0010920121334681496, 0.001024603977081227, 0.0009571958206943041, 0.001172901921132457, 0.00062015503875969, 0.0011189753960229188, 0.0011459386585776878, 0.0009032692955847657, 0.0009976407145264577, 0.0009706774519716886, 0.0011189753960229188, 0.0009167509268621503, 0.001024603977081227, 0.0011189753960229188, 0.0009437141894169194, 0.0008628244017526121, 0.0009032692955847657, 0.0011594202898550724, 0.0010111223458038423, 0.0011054937647455342, 0.0008897876643073812, 0.0009976407145264577, 0.0009706774519716886, 0.0008763060330299966, 0.0011189753960229188, 0.0008763060330299966, 0.0012807549713515335, 0.0009032692955847657, 0.0011459386585776878, 0.001199865183687226, 0.0010785305021907652, 0.0007549713515335356, 0.0007954162453656892, 0.000984159083249073, 0.0008493427704752275, 0.0009571958206943041, 0.0011054937647455342, 0.000835861139197843, 0.0010111223458038423, 0.0009302325581395349, 0.0007684529828109201, 0.0008897876643073812, 0.0010111223458038423, 0.0008628244017526121, 0.000741489720256151, 0.0007819346140883047, 0.0008223795079204583, 0.0009302325581395349, 0.0006605999325918436, 0.0010650488709133806, 0.000984159083249073, 0.0009032692955847657, 0.0009302325581395349, 0.001172901921132457, 0.000835861139197843, 0.0006605999325918436, 0.0008088978766430738, 0.0008897876643073812, 0.0009976407145264577, 0.000984159083249073, 0.0009167509268621503, 0.0008763060330299966, 0.0009706774519716886, 0.0009571958206943041, 0.0009437141894169194, 0.0009302325581395349, 0.0010650488709133806, 0.0009706774519716886, 0.0012268284462419953, 0.0009167509268621503, 0.0007145264577013818, 0.0008628244017526121, 0.0007549713515335356, 0.0006605999325918436, 0.0008493427704752275, 0.0009706774519716886, 0.000984159083249073, 0.0007819346140883047, 0.0010111223458038423, 0.0009167509268621503, 0.0009976407145264577, 0.0005931917762049208, 0.0008493427704752275, 0.000741489720256151, 0.0009167509268621503, 0.0008628244017526121, 0.0007549713515335356, 0.0007010448264239973, 0.0009437141894169194, 0.0008897876643073812, 0.0007145264577013818, 0.0009167509268621503, 0.0009032692955847657, 0.0011054937647455342, 0.0009437141894169194, 0.000835861139197843, 0.0007145264577013818, 0.000741489720256151, 0.0009706774519716886, 0.0007954162453656892, 0.0009571958206943041, 0.001051567239635996, 0.0009571958206943041, 0.001024603977081227, 0.0008493427704752275, 0.0008897876643073812, 0.0008493427704752275, 0.00062015503875969, 0.0008628244017526121, 0.0007819346140883047, 0.0007280080889787665, 0.0006740815638692282, 0.000741489720256151, 0.0009167509268621503, 0.0007954162453656892, 0.0008088978766430738, 0.0006605999325918436, 0.000835861139197843, 0.0008897876643073812, 0.0008088978766430738, 0.0007684529828109201, 0.0007280080889787665, 0.0008223795079204583, 0.0007954162453656892, 0.0008493427704752275, 0.0009302325581395349, 0.0010111223458038423, 0.0006875631951466127, 0.0006605999325918436, 0.000741489720256151, 0.0008628244017526121, 0.0008897876643073812, 0.0007954162453656892, 0.0010380856083586113, 0.0010111223458038423, 0.0007684529828109201, 0.0006740815638692282, 0.0006740815638692282, 0.000741489720256151, 0.0009302325581395349, 0.0007954162453656892, 0.0007684529828109201, 0.000741489720256151, 0.0009032692955847657, 0.0005931917762049208, 0.0007819346140883047, 0.0006875631951466127, 0.0005931917762049208, 0.0009571958206943041, 0.0007145264577013818, 0.0006605999325918436, 0.0005797101449275362, 0.0008763060330299966, 0.0008897876643073812, 0.0010650488709133806, 0.0009976407145264577, 0.0009032692955847657, 0.0007549713515335356, 0.0007280080889787665, 0.0007819346140883047, 0.0007145264577013818, 0.0007280080889787665, 0.0006740815638692282, 0.0006336366700370745, 0.0005931917762049208, 0.0006875631951466127, 0.0008493427704752275, 0.0007819346140883047, 0.0005797101449275362, 0.00062015503875969, 0.0006740815638692282, 0.0007549713515335356, 0.0008223795079204583, 0.0007954162453656892, 0.0008493427704752275, 0.0009571958206943041, 0.0007954162453656892, 0.0007819346140883047, 0.0007819346140883047, 0.0008763060330299966, 0.0009032692955847657, 0.0006336366700370745, 0.0007145264577013818, 0.0006336366700370745, 0.0008493427704752275, 0.000741489720256151, 0.000741489720256151, 0.0007549713515335356, 0.0009571958206943041, 0.0008493427704752275, 0.0009571958206943041, 0.0006336366700370745, 0.0006740815638692282, 0.0007010448264239973, 0.0007954162453656892, 0.000835861139197843, 0.0007819346140883047, 0.0007549713515335356, 0.0007954162453656892, 0.0006066734074823053, 0.0006336366700370745, 0.0007010448264239973, 0.0007549713515335356, 0.0007145264577013818, 0.0007280080889787665, 0.0008628244017526121, 0.000741489720256151, 0.0007280080889787665, 0.000741489720256151, 0.0007010448264239973, 0.0008223795079204583, 0.0007684529828109201, 0.0008088978766430738, 0.0007549713515335356, 0.0007954162453656892, 0.0008223795079204583, 0.000741489720256151, 0.0007819346140883047, 0.0007684529828109201, 0.0006336366700370745, 0.0007954162453656892, 0.0006336366700370745, 0.0006875631951466127, 0.0008088978766430738, 0.0008088978766430738, 0.0006740815638692282, 0.0006471183013144591, 0.0005931917762049208, 0.0008223795079204583, 0.0007549713515335356, 0.0005123019885406135, 0.0006875631951466127, 0.0005392652510953826, 0.0007145264577013818, 0.0006066734074823053, 0.0006336366700370745, 0.000741489720256151, 0.0006471183013144591, 0.000835861139197843, 0.0008223795079204583, 0.000741489720256151, 0.0006336366700370745, 0.0007280080889787665, 0.0007010448264239973, 0.0007684529828109201, 0.0004988203572632288, 0.0007684529828109201, 0.0007549713515335356, 0.0007819346140883047, 0.0008223795079204583, 0.0007549713515335356, 0.0008493427704752275, 0.000741489720256151, 0.0007010448264239973, 0.0007954162453656892, 0.0008493427704752275, 0.0007954162453656892, 0.0007549713515335356, 0.0006336366700370745, 0.0006336366700370745, 0.0007819346140883047, 0.0007010448264239973, 0.0006471183013144591, 0.0006336366700370745, 0.0005527468823727671, 0.0007549713515335356, 0.0006875631951466127, 0.0006471183013144591, 0.0005527468823727671, 0.0006875631951466127, 0.0006605999325918436, 0.0006875631951466127, 0.0006740815638692282, 0.000741489720256151, 0.000741489720256151, 0.0009167509268621503, 0.0006605999325918436, 0.0006336366700370745, 0.0008628244017526121, 0.0009571958206943041, 0.0005527468823727671, 0.0006875631951466127, 0.0004853387259858443, 0.0007280080889787665, 0.0006605999325918436, 0.0006066734074823053, 0.0007010448264239973, 0.00062015503875969, 0.000525783619817998, 0.00062015503875969, 0.0006605999325918436, 0.0006875631951466127, 0.0006471183013144591, 0.0005392652510953826, 0.0006605999325918436, 0.000741489720256151, 0.0005392652510953826, 0.000741489720256151, 0.0005797101449275362, 0.0008223795079204583, 0.0005392652510953826, 0.000525783619817998, 0.0006740815638692282, 0.0006740815638692282, 0.0005662285136501517, 0.0006066734074823053, 0.0006740815638692282, 0.0005931917762049208, 0.0005123019885406135, 0.0007280080889787665, 0.0004988203572632288, 0.0004988203572632288, 0.0005662285136501517, 0.000525783619817998, 0.0006471183013144591, 0.0006740815638692282, 0.0007684529828109201, 0.0006605999325918436, 0.0007549713515335356, 0.0006066734074823053, 0.0004718570947084597, 0.0005527468823727671, 0.0006875631951466127, 0.0004853387259858443, 0.0006471183013144591, 0.0005931917762049208, 0.000741489720256151, 0.000741489720256151, 0.000741489720256151, 0.0006875631951466127, 0.0005662285136501517, 0.0005123019885406135, 0.0005662285136501517, 0.0005662285136501517, 0.0007010448264239973, 0.0004179305695989215, 0.0008763060330299966, 0.0006740815638692282, 0.0006740815638692282, 0.0007010448264239973, 0.00062015503875969, 0.0006605999325918436, 0.0006336366700370745, 0.0004988203572632288, 0.000835861139197843, 0.0006336366700370745, 0.0007549713515335356, 0.0006605999325918436, 0.0006066734074823053, 0.0007010448264239973, 0.0009706774519716886, 0.0007145264577013818, 0.0007954162453656892, 0.000741489720256151, 0.0006605999325918436, 0.0005123019885406135, 0.00039096730704415235, 0.0005662285136501517, 0.0005392652510953826, 0.0004448938321536906, 0.0006336366700370745, 0.0006740815638692282, 0.0006336366700370745, 0.0006875631951466127, 0.0005527468823727671, 0.0005931917762049208, 0.0005931917762049208, 0.0006875631951466127, 0.0005797101449275362, 0.0005392652510953826, 0.0005392652510953826, 0.0005392652510953826, 0.0006471183013144591, 0.0005797101449275362, 0.0006066734074823053, 0.0005527468823727671, 0.0005931917762049208, 0.0006471183013144591, 0.0006471183013144591, 0.0005392652510953826, 0.0007549713515335356, 0.0006875631951466127, 0.0007549713515335356, 0.0006605999325918436, 0.0005931917762049208, 0.0005797101449275362, 0.0005931917762049208, 0.0006605999325918436, 0.00062015503875969, 0.0004718570947084597, 0.00062015503875969, 0.0005662285136501517, 0.0006066734074823053, 0.0005527468823727671, 0.0006336366700370745, 0.0006471183013144591, 0.00032355915065722954, 0.0004718570947084597, 0.0006875631951466127, 0.000525783619817998, 0.0006471183013144591, 0.0006471183013144591, 0.00039096730704415235, 0.0004044489383215369, 0.0005797101449275362, 0.00043141220087630604, 0.0007280080889787665, 0.0007549713515335356, 0.0005123019885406135, 0.0005123019885406135, 0.0004718570947084597, 0.0005527468823727671, 0.0004718570947084597, 0.00062015503875969, 0.00045837546343107516, 0.0005797101449275362, 0.0004988203572632288, 0.0006740815638692282, 0.0005797101449275362, 0.0004853387259858443, 0.00045837546343107516, 0.0005527468823727671, 0.0004718570947084597, 0.0004179305695989215, 0.0005392652510953826, 0.00062015503875969, 0.0005527468823727671, 0.0006740815638692282, 0.0005797101449275362, 0.0005797101449275362, 0.0007145264577013818, 0.0005931917762049208, 0.00045837546343107516, 0.00062015503875969, 0.0005662285136501517, 0.0005931917762049208, 0.000525783619817998, 0.0007549713515335356, 0.0005392652510953826, 0.0006740815638692282, 0.0006066734074823053, 0.0007684529828109201, 0.000525783619817998, 0.0005931917762049208, 0.0004718570947084597, 0.0005662285136501517, 0.0004988203572632288, 0.0005527468823727671, 0.0005527468823727671, 0.0004853387259858443, 0.0005123019885406135, 0.00045837546343107516, 0.0005662285136501517, 0.000741489720256151, 0.0005123019885406135, 0.0005797101449275362, 0.0005123019885406135, 0.00045837546343107516, 0.0005662285136501517, 0.0004853387259858443, 0.0005527468823727671, 0.0006471183013144591, 0.0006471183013144591, 0.0006875631951466127, 0.0007010448264239973, 0.00045837546343107516, 0.0007145264577013818, 0.0006066734074823053, 0.0006066734074823053, 0.0007010448264239973, 0.00039096730704415235, 0.0004988203572632288, 0.0005931917762049208, 0.000741489720256151, 0.0004718570947084597, 0.0006471183013144591, 0.0005797101449275362, 0.00043141220087630604, 0.0005392652510953826, 0.0006336366700370745, 0.0005662285136501517, 0.0004988203572632288, 0.0004718570947084597, 0.0006066734074823053, 0.0006066734074823053, 0.0005123019885406135, 0.0006740815638692282, 0.0005392652510953826, 0.0004044489383215369, 0.0004718570947084597, 0.0005931917762049208, 0.000525783619817998, 0.0005797101449275362, 0.0007010448264239973, 0.0006471183013144591, 0.0005931917762049208, 0.0003774856757667678, 0.0005797101449275362, 0.0005931917762049208, 0.000525783619817998, 0.00062015503875969, 0.0005392652510953826, 0.000835861139197843, 0.000525783619817998, 0.00062015503875969, 0.00043141220087630604, 0.0004718570947084597, 0.0006471183013144591, 0.0005797101449275362, 0.0005662285136501517, 0.0004988203572632288, 0.0006471183013144591, 0.0005392652510953826, 0.0005392652510953826, 0.0005123019885406135, 0.0005931917762049208, 0.0005797101449275362, 0.00045837546343107516, 0.0004718570947084597, 0.0005662285136501517, 0.0005931917762049208, 0.0007684529828109201, 0.0005797101449275362, 0.0005931917762049208, 0.000525783619817998, 0.000525783619817998, 0.0005662285136501517, 0.0006471183013144591, 0.0007010448264239973, 0.0006471183013144591, 0.0005931917762049208, 0.0006066734074823053, 0.0005662285136501517, 0.0005797101449275362, 0.0006471183013144591, 0.00043141220087630604, 0.0004448938321536906, 0.000525783619817998, 0.00062015503875969, 0.0004718570947084597, 0.000525783619817998, 0.0005662285136501517, 0.0004179305695989215, 0.0006471183013144591, 0.0004853387259858443, 0.000525783619817998, 0.000310077519379845, 0.0006066734074823053, 0.0005527468823727671, 0.00043141220087630604, 0.0005662285136501517, 0.0003640040444893832, 0.0004448938321536906, 0.0005392652510953826, 0.0005662285136501517, 0.0004179305695989215, 0.0003640040444893832, 0.0006740815638692282, 0.0005527468823727671, 0.00035052241321199866, 0.0005123019885406135, 0.0004179305695989215, 0.000525783619817998, 0.00045837546343107516, 0.00062015503875969, 0.0005392652510953826, 0.0005392652510953826, 0.0005392652510953826, 0.0007280080889787665, 0.0005931917762049208, 0.0005662285136501517, 0.0004448938321536906, 0.0004718570947084597, 0.00062015503875969, 0.00045837546343107516, 0.0004853387259858443, 0.0004853387259858443, 0.0004853387259858443, 0.0003640040444893832, 0.0005797101449275362, 0.0006066734074823053, 0.000741489720256151, 0.0006471183013144591, 0.0006740815638692282, 0.0006336366700370745, 0.0004988203572632288, 0.0005123019885406135, 0.00045837546343107516, 0.00045837546343107516, 0.0004853387259858443, 0.0006875631951466127, 0.00062015503875969, 0.0006605999325918436, 0.00043141220087630604, 0.0005797101449275362, 0.0004448938321536906, 0.0005392652510953826, 0.0004044489383215369, 0.0005123019885406135, 0.0004718570947084597, 0.0004718570947084597, 0.0003640040444893832, 0.0007145264577013818, 0.00062015503875969, 0.0005931917762049208, 0.0004988203572632288, 0.0004853387259858443, 0.0004448938321536906, 0.00035052241321199866, 0.0004044489383215369, 0.0004044489383215369, 0.0004044489383215369, 0.0005392652510953826, 0.00045837546343107516, 0.0004718570947084597, 0.0006336366700370745, 0.0004853387259858443, 0.0005392652510953826, 0.00045837546343107516, 0.0004853387259858443, 0.00062015503875969, 0.0004448938321536906, 0.0004853387259858443, 0.0005123019885406135, 0.00062015503875969, 0.00043141220087630604, 0.0003640040444893832, 0.0006605999325918436, 0.0004179305695989215, 0.00045837546343107516, 0.0005931917762049208, 0.0003774856757667678, 0.00043141220087630604, 0.00039096730704415235, 0.000741489720256151, 0.0004448938321536906, 0.0004988203572632288, 0.0006471183013144591, 0.00039096730704415235, 0.0008088978766430738, 0.00032355915065722954, 0.0005123019885406135, 0.0004448938321536906, 0.0005797101449275362, 0.0004448938321536906, 0.0004044489383215369, 0.0004988203572632288, 0.0005797101449275362, 0.0004853387259858443, 0.0005797101449275362, 0.0006471183013144591, 0.0005527468823727671, 0.0004988203572632288, 0.0005527468823727671, 0.0005662285136501517, 0.00045837546343107516, 0.0005797101449275362, 0.0004179305695989215, 0.0005527468823727671, 0.0005797101449275362, 0.0004718570947084597, 0.0004988203572632288, 0.00043141220087630604, 0.0004448938321536906, 0.0005392652510953826, 0.0005662285136501517, 0.00045837546343107516, 0.00045837546343107516, 0.0005527468823727671, 0.000525783619817998, 0.00043141220087630604, 0.0006605999325918436, 0.0006336366700370745, 0.0005527468823727671, 0.0004853387259858443, 0.000525783619817998, 0.0004179305695989215, 0.00028311425682507585, 0.0006605999325918436, 0.0004448938321536906, 0.0004044489383215369, 0.0005797101449275362, 0.0004853387259858443, 0.0006066734074823053, 0.0006471183013144591, 0.00043141220087630604, 0.0005527468823727671, 0.0005527468823727671, 0.0003774856757667678, 0.0003640040444893832, 0.0005123019885406135, 0.00043141220087630604, 0.00039096730704415235, 0.0006471183013144591, 0.00039096730704415235, 0.000525783619817998, 0.00043141220087630604, 0.0004448938321536906, 0.0004179305695989215, 0.0004179305695989215, 0.0005662285136501517, 0.0004718570947084597, 0.0005392652510953826, 0.0006471183013144591, 0.0005123019885406135, 0.0004718570947084597, 0.0004718570947084597, 0.0005392652510953826, 0.00039096730704415235, 0.00043141220087630604, 0.0004179305695989215, 0.000525783619817998, 0.0005527468823727671, 0.0004718570947084597, 0.0005662285136501517, 0.0005797101449275362, 0.0004179305695989215, 0.00039096730704415235, 0.0004448938321536906, 0.0003370407819346141, 0.0004988203572632288, 0.0005662285136501517, 0.0005662285136501517, 0.00043141220087630604, 0.0006336366700370745, 0.0004718570947084597, 0.0004853387259858443, 0.0004044489383215369, 0.00062015503875969, 0.0005931917762049208, 0.00062015503875969, 0.0004179305695989215, 0.0004179305695989215, 0.00039096730704415235, 0.0005931917762049208, 0.0005392652510953826, 0.0005123019885406135, 0.0005392652510953826, 0.0005931917762049208, 0.0006740815638692282, 0.0004718570947084597, 0.0005123019885406135, 0.0004718570947084597, 0.0005123019885406135, 0.0005931917762049208, 0.0004448938321536906, 0.0005662285136501517, 0.0004988203572632288, 0.00039096730704415235, 0.0004179305695989215, 0.000310077519379845, 0.0002965958881024604, 0.000525783619817998, 0.0005931917762049208, 0.0005662285136501517, 0.0003640040444893832, 0.0004988203572632288, 0.0003370407819346141, 0.0005392652510953826, 0.0004718570947084597];

plot(theo, '.', 'LineWidth', line_width, 'Color', [211, 84, 0]/256, 'MarkerSize',16);
hold all;
grid on;
plot(srw, '.', 'LineWidth', line_width, 'Color', [26, 188, 156]/256,  'MarkerSize',16);
plot(we, '.', 'LineWidth', line_width, 'Color', [52, 152, 219]/256,  'MarkerSize',16);

legend('Theo', 'SRW', 'WE', 'Location', 'Best');
xlabel('Node Id Ordered by Degree (Descending)');
ylabel('PDF');
axis([0 600 0 0.01]);
print -painters -dpdf -r150 Barabasi-PDF-Bias-Sorted-Descending-Large.pdf;



%% CDF bias sorted -1 1000000 barabasi
goodplot();
line_width = 4;

theo = [0.010214357646381816, 0.019565530139548266, 0.028844770536613436, 0.036469572723349157, 0.043087325564666955, 0.049489282117680909, 0.05581930657459358, 0.061358077974392168, 0.066752985181988203, 0.072004028197381678, 0.077255071212775153, 0.082434182132067338, 0.087397496763055679, 0.092216947201841468, 0.096676737160120846, 0.10099266292619767, 0.1053085886922745, 0.10948065026614875, 0.11358077974392174, 0.11760897712559344, 0.12163717450726515, 0.12559343979283558, 0.12954970507840599, 0.13343403826787514, 0.1373183714573443, 0.14105884045461087, 0.14479930945187744, 0.14846784635304275, 0.15213638325420806, 0.15573298805927208, 0.15932959286433609, 0.16278233347719756, 0.16623507409005903, 0.1696158826068192, 0.17285282693137682, 0.17608977125593445, 0.17932671558049207, 0.1824917278089484, 0.18551287584520218, 0.18853402388145596, 0.19148323982160845, 0.19443245576176094, 0.19738167170191342, 0.20025895554596465, 0.20313623939001588, 0.2060135232340671, 0.20881887498201704, 0.21155229463386568, 0.21428571428571433, 0.21694720184146171, 0.21960868939720909, 0.22227017695295648, 0.22485973241260257, 0.22744928787224866, 0.23003884333189475, 0.23255646669543956, 0.23493022586678181, 0.23730398503812405, 0.2396777442094663, 0.24197957128470726, 0.24428139835994822, 0.24658322543518918, 0.24888505251043014, 0.2511868795856711, 0.25341677456481077, 0.25564666954395043, 0.25780463242698887, 0.2599625953100273, 0.26204862609696444, 0.26413465688390159, 0.26622068767083873, 0.26830671845777587, 0.27039274924471302, 0.27247878003165016, 0.27449287872248601, 0.27650697741332186, 0.27852107610415772, 0.28053517479499357, 0.28254927348582942, 0.28449144008056398, 0.28643360667529855, 0.28830384117393182, 0.29017407567256509, 0.29204431017119836, 0.29391454466983163, 0.29578477916846491, 0.29758308157099694, 0.29938138397352898, 0.30117968637606102, 0.30297798877859305, 0.30477629118112509, 0.30657459358365713, 0.30830096389008788, 0.31002733419651862, 0.31175370450294937, 0.31348007480938012, 0.31520644511581086, 0.31693281542224161, 0.31858725363257107, 0.32024169184290052, 0.32189613005322998, 0.32355056826355943, 0.32520500647388889, 0.32685944468421835, 0.3285138828945478, 0.33016832110487726, 0.33175082721910543, 0.33333333333333359, 0.33491583944756176, 0.33649834556178992, 0.33808085167601809, 0.33959142569414497, 0.34110199971227184, 0.34261257373039872, 0.34412314774852559, 0.34556178967055118, 0.34700043159257676, 0.34843907351460235, 0.34987771543662793, 0.35131635735865352, 0.3527549992806791, 0.35419364120270469, 0.35563228312473028, 0.35707092504675586, 0.35850956696878145, 0.35994820889080703, 0.36138685081283262, 0.3628254927348582, 0.36426413465688379, 0.36570277657890937, 0.36714141850093496, 0.36858006042296054, 0.37001870234498613, 0.37145734426701171, 0.3728959861890373, 0.37426269601496165, 0.375629405840886, 0.37699611566681035, 0.3783628254927347, 0.37972953531865905, 0.3810962451445834, 0.38246295497050775, 0.3838296647964321, 0.38519637462235645, 0.3865630844482808, 0.38792979427420515, 0.3892965041001295, 0.39066321392605385, 0.39195799165587691, 0.39325276938569997, 0.39454754711552303, 0.39584232484534609, 0.39713710257516915, 0.39843188030499221, 0.39972665803481527, 0.40102143576463833, 0.40231621349446139, 0.40361099122428445, 0.40490576895410751, 0.40620054668393057, 0.40749532441375363, 0.40879010214357669, 0.41001294777729846, 0.41123579341102023, 0.412458639044742, 0.41368148467846377, 0.41490433031218554, 0.41612717594590731, 0.41735002157962908, 0.41857286721335085, 0.41979571284707262, 0.42101855848079439, 0.42224140411451616, 0.42346424974823793, 0.4246870953819597, 0.42590994101568147, 0.42713278664940324, 0.42835563228312501, 0.42957847791684678, 0.43080132355056855, 0.43202416918429032, 0.43324701481801209, 0.43446986045173386, 0.43569270608545563, 0.4369155517191774, 0.43813839735289917, 0.43936124298662094, 0.44058408862034271, 0.44173500215796319, 0.44288591569558367, 0.44403682923320414, 0.44518774277082462, 0.4463386563084451, 0.44748956984606558, 0.44864048338368606, 0.44979139692130654, 0.45094231045892702, 0.4520932239965475, 0.45324413753416798, 0.45439505107178846, 0.45554596460940894, 0.45669687814702942, 0.4578477916846499, 0.45899870522227038, 0.46014961875989085, 0.46130053229751133, 0.46245144583513181, 0.46360235937275229, 0.46475327291037277, 0.46590418644799325, 0.46705509998561373, 0.46813408142713292, 0.46921306286865211, 0.4702920443101713, 0.47137102575169049, 0.47245000719320968, 0.47352898863472886, 0.47460797007624805, 0.47568695151776724, 0.47676593295928643, 0.47784491440080562, 0.47892389584232481, 0.480002877283844, 0.48108185872536319, 0.48216084016688238, 0.48323982160840157, 0.48431880304992075, 0.48539778449143994, 0.48647676593295913, 0.48755574737447832, 0.48863472881599751, 0.4897137102575167, 0.49079269169903589, 0.49187167314055508, 0.49295065458207427, 0.49402963602359345, 0.49510861746511264, 0.49618759890663183, 0.49726658034815102, 0.49834556178967021, 0.4994245432311894, 0.50050352467270864, 0.5015105740181266, 0.50251762336354455, 0.50352467270896251, 0.50453172205438046, 0.50553877139979841, 0.50654582074521637, 0.50755287009063432, 0.50855991943605228, 0.50956696878147023, 0.51057401812688818, 0.51158106747230614, 0.51258811681772409, 0.51359516616314205, 0.51460221550856, 0.51560926485397796, 0.51661631419939591, 0.51762336354481386, 0.51863041289023182, 0.51963746223564977, 0.52064451158106773, 0.52165156092648568, 0.52265861027190363, 0.52366565961732159, 0.52467270896273954, 0.5256797583081575, 0.52668680765357545, 0.5276938569989934, 0.52870090634441136, 0.52970795568982931, 0.53071500503524727, 0.53172205438066522, 0.53272910372608318, 0.53373615307150113, 0.53474320241691908, 0.53575025176233704, 0.53675730110775499, 0.5376924183570716, 0.53862753560638821, 0.53956265285570482, 0.54049777010502142, 0.54143288735433803, 0.54236800460365464, 0.54330312185297125, 0.54423823910228786, 0.54517335635160447, 0.54610847360092107, 0.54704359085023768, 0.54797870809955429, 0.5489138253488709, 0.54984894259818751, 0.55078405984750411, 0.55171917709682072, 0.55265429434613733, 0.55358941159545394, 0.55452452884477055, 0.55545964609408716, 0.55639476334340376, 0.55732988059272037, 0.55826499784203698, 0.55920011509135359, 0.5601352323406702, 0.56107034958998681, 0.56200546683930341, 0.56294058408862002, 0.56387570133793663, 0.56481081858725324, 0.56574593583656985, 0.56668105308588645, 0.56761617033520306, 0.56855128758451967, 0.56948640483383628, 0.57042152208315289, 0.5713566393324695, 0.5722917565817861, 0.57322687383110271, 0.57416199108041932, 0.57509710832973593, 0.57603222557905254, 0.57696734282836915, 0.57783052798158452, 0.57869371313479989, 0.57955689828801527, 0.58042008344123064, 0.58128326859444601, 0.58214645374766139, 0.58300963890087676, 0.58387282405409213, 0.58473600920730751, 0.58559919436052288, 0.58646237951373825, 0.58732556466695363, 0.588188749820169, 0.58905193497338437, 0.58991512012659975, 0.59077830527981512, 0.59164149043303049, 0.59250467558624587, 0.59336786073946124, 0.59423104589267661, 0.59509423104589199, 0.59595741619910736, 0.59682060135232273, 0.59768378650553811, 0.59854697165875348, 0.59941015681196885, 0.60027334196518423, 0.6011365271183996, 0.60199971227161497, 0.60286289742483035, 0.60372608257804572, 0.60458926773126109, 0.60545245288447647, 0.60631563803769184, 0.60717882319090721, 0.60804200834412259, 0.60890519349733796, 0.60976837865055333, 0.61063156380376871, 0.61149474895698408, 0.61235793411019945, 0.61322111926341483, 0.6140843044166302, 0.61494748956984557, 0.61581067472306095, 0.61667385987627632, 0.61753704502949169, 0.61840023018270707, 0.61926341533592244, 0.62012660048913781, 0.62098978564235319, 0.62178103869946733, 0.62257229175658146, 0.6233635448136956, 0.62415479787080974, 0.62494605092792388, 0.62573730398503802, 0.62652855704215216, 0.6273198100992663, 0.62811106315638043, 0.62890231621349457, 0.62969356927060871, 0.63048482232772285, 0.63127607538483699, 0.63206732844195113, 0.63285858149906526, 0.6336498345561794, 0.63444108761329354, 0.63523234067040768, 0.63602359372752182, 0.63681484678463596, 0.6376060998417501, 0.63839735289886423, 0.63918860595597837, 0.63997985901309251, 0.64077111207020665, 0.64156236512732079, 0.64235361818443493, 0.64314487124154907, 0.6439361242986632, 0.64472737735577734, 0.64551863041289148, 0.64630988347000562, 0.64710113652711976, 0.6478923895842339, 0.64868364264134803, 0.64947489569846217, 0.65026614875557631, 0.65105740181269045, 0.65184865486980459, 0.65263990792691873, 0.65343116098403287, 0.654222414041147, 0.65501366709826114, 0.65580492015537528, 0.65659617321248942, 0.65738742626960356, 0.6581786793267177, 0.65896993238383184, 0.65976118544094597, 0.66055243849806011, 0.66134369155517425, 0.66213494461228839, 0.66292619766940253, 0.66371745072651667, 0.66450870378363081, 0.66529995684074494, 0.66609120989785908, 0.66688246295497322, 0.66767371601208736, 0.6684649690692015, 0.66925622212631564, 0.67004747518342977, 0.67083872824054391, 0.67162998129765805, 0.67242123435477219, 0.67321248741188633, 0.67400374046900047, 0.67479499352611461, 0.6755143144871274, 0.67623363544814019, 0.67695295640915298, 0.67767227737016578, 0.67839159833117857, 0.67911091929219136, 0.67983024025320415, 0.68054956121421695, 0.68126888217522974, 0.68198820313624253, 0.68270752409725532, 0.68342684505826812, 0.68414616601928091, 0.6848654869802937, 0.6855848079413065, 0.68630412890231929, 0.68702344986333208, 0.68774277082434487, 0.68846209178535767, 0.68918141274637046, 0.68990073370738325, 0.69062005466839604, 0.69133937562940884, 0.69205869659042163, 0.69277801755143442, 0.69349733851244721, 0.69421665947346001, 0.6949359804344728, 0.69565530139548559, 0.69637462235649839, 0.69709394331751118, 0.69781326427852397, 0.69853258523953676, 0.69925190620054956, 0.69997122716156235, 0.70069054812257514, 0.70140986908358793, 0.70212919004460073, 0.70284851100561352, 0.70356783196662631, 0.7042871529276391, 0.7050064738886519, 0.70572579484966469, 0.70644511581067748, 0.70716443677169027, 0.70788375773270307, 0.70860307869371586, 0.70932239965472865, 0.71004172061574145, 0.71076104157675424, 0.71148036253776703, 0.71219968349877982, 0.71291900445979262, 0.71363832542080541, 0.7143576463818182, 0.71507696734283099, 0.71579628830384379, 0.71651560926485658, 0.71723493022586937, 0.71795425118688216, 0.71867357214789496, 0.71939289310890775, 0.72011221406992054, 0.72083153503093333, 0.72155085599194613, 0.72227017695295892, 0.72298949791397171, 0.72370881887498451, 0.7244281398359973, 0.72514746079701009, 0.72586678175802288, 0.72658610271903568, 0.72730542368004847, 0.72802474464106126, 0.72874406560207405, 0.72946338656308685, 0.73018270752409964, 0.73090202848511243, 0.73154941735002399, 0.73219680621493555, 0.7328441950798471, 0.73349158394475866, 0.73413897280967022, 0.73478636167458178, 0.73543375053949334, 0.73608113940440489, 0.73672852826931645, 0.73737591713422801, 0.73802330599913957, 0.73867069486405112, 0.73931808372896268, 0.73996547259387424, 0.7406128614587858, 0.74126025032369736, 0.74190763918860891, 0.74255502805352047, 0.74320241691843203, 0.74384980578334359, 0.74449719464825515, 0.7451445835131667, 0.74579197237807826, 0.74643936124298982, 0.74708675010790138, 0.74773413897281293, 0.74838152783772449, 0.74902891670263605, 0.74967630556754761, 0.75032369443245917, 0.75097108329737072, 0.75161847216228228, 0.75226586102719384, 0.7529132498921054, 0.75356063875701695, 0.75420802762192851, 0.75485541648684007, 0.75550280535175163, 0.75615019421666319, 0.75679758308157474, 0.7574449719464863, 0.75809236081139786, 0.75873974967630942, 0.75938713854122097, 0.76003452740613253, 0.76068191627104409, 0.76132930513595565, 0.76197669400086721, 0.76262408286577876, 0.76327147173069032, 0.76391886059560188, 0.76456624946051344, 0.76521363832542499, 0.76586102719033655, 0.76650841605524811, 0.76715580492015967, 0.76780319378507123, 0.76845058264998278, 0.76909797151489434, 0.7697453603798059, 0.77039274924471746, 0.77104013810962901, 0.77168752697454057, 0.77233491583945213, 0.77298230470436369, 0.77362969356927525, 0.7742770824341868, 0.77492447129909836, 0.77557186016400992, 0.77621924902892148, 0.77686663789383303, 0.77751402675874459, 0.77816141562365615, 0.77880880448856771, 0.77945619335347927, 0.78010358221839082, 0.78075097108330238, 0.78139835994821394, 0.7820457488131255, 0.78269313767803705, 0.78334052654294861, 0.78398791540786017, 0.78463530427277173, 0.78528269313768329, 0.78593008200259484, 0.7865774708675064, 0.78722485973241796, 0.78787224859732952, 0.78851963746224107, 0.78916702632715263, 0.78981441519206419, 0.79046180405697575, 0.79110919292188731, 0.79175658178679886, 0.79240397065171042, 0.79305135951662198, 0.79369874838153354, 0.79434613724644509, 0.79499352611135665, 0.79564091497626821, 0.79628830384117977, 0.79693569270609133, 0.79758308157100288, 0.79823047043591444, 0.798877859300826, 0.79952524816573756, 0.80017263703064911, 0.80082002589556067, 0.80146741476047223, 0.80211480362538379, 0.802690260394194, 0.80326571716300421, 0.80384117393181442, 0.80441663070062464, 0.80499208746943485, 0.80556754423824506, 0.80614300100705527, 0.80671845777586548, 0.80729391454467569, 0.80786937131348591, 0.80844482808229612, 0.80902028485110633, 0.80959574161991654, 0.81017119838872675, 0.81074665515753697, 0.81132211192634718, 0.81189756869515739, 0.8124730254639676, 0.81304848223277781, 0.81362393900158803, 0.81419939577039824, 0.81477485253920845, 0.81535030930801866, 0.81592576607682887, 0.81650122284563909, 0.8170766796144493, 0.81765213638325951, 0.81822759315206972, 0.81880304992087993, 0.81937850668969014, 0.81995396345850036, 0.82052942022731057, 0.82110487699612078, 0.82168033376493099, 0.8222557905337412, 0.82283124730255142, 0.82340670407136163, 0.82398216084017184, 0.82455761760898205, 0.82513307437779226, 0.82570853114660248, 0.82628398791541269, 0.8268594446842229, 0.82743490145303311, 0.82801035822184332, 0.82858581499065354, 0.82916127175946375, 0.82973672852827396, 0.83031218529708417, 0.83088764206589438, 0.83146309883470459, 0.83203855560351481, 0.83261401237232502, 0.83318946914113523, 0.83376492590994544, 0.83434038267875565, 0.83491583944756587, 0.83549129621637608, 0.83606675298518629, 0.8366422097539965, 0.83721766652280671, 0.83779312329161693, 0.83836858006042714, 0.83894403682923735, 0.83951949359804756, 0.84009495036685777, 0.84067040713566799, 0.8412458639044782, 0.84182132067328841, 0.84239677744209862, 0.84297223421090883, 0.84354769097971904, 0.84412314774852926, 0.84469860451733947, 0.84527406128614968, 0.84584951805495989, 0.8464249748237701, 0.84700043159258032, 0.84757588836139053, 0.84815134513020074, 0.84872680189901095, 0.84930225866782116, 0.84987771543663138, 0.85045317220544159, 0.8510286289742518, 0.85160408574306201, 0.85217954251187222, 0.85275499928068244, 0.85333045604949265, 0.85390591281830286, 0.85448136958711307, 0.85505682635592328, 0.85563228312473349, 0.85620773989354371, 0.85678319666235392, 0.85735865343116413, 0.85793411019997434, 0.85850956696878455, 0.85908502373759477, 0.85966048050640498, 0.86023593727521519, 0.8608113940440254, 0.86138685081283561, 0.86196230758164583, 0.86253776435045604, 0.86311322111926625, 0.86368867788807646, 0.86426413465688667, 0.86483959142569689, 0.8654150481945071, 0.86599050496331731, 0.86656596173212752, 0.86714141850093773, 0.86771687526974794, 0.86829233203855816, 0.86886778880736837, 0.86944324557617858, 0.87001870234498879, 0.870594159113799, 0.87116961588260922, 0.87174507265141943, 0.87232052942022964, 0.87289598618903985, 0.87347144295785006, 0.87404689972666028, 0.87462235649547049, 0.8751978132642807, 0.87577327003309091, 0.87634872680190112, 0.87692418357071134, 0.87749964033952155, 0.87807509710833176, 0.87865055387714197, 0.87922601064595218, 0.87980146741476239, 0.88037692418357261, 0.88095238095238282, 0.88152783772119303, 0.88210329449000324, 0.88267875125881345, 0.88325420802762367, 0.88382966479643388, 0.88440512156524409, 0.8849805783340543, 0.88555603510286451, 0.88613149187167473, 0.88670694864048494, 0.88721047331319391, 0.88771399798590289, 0.88821752265861187, 0.88872104733132085, 0.88922457200402982, 0.8897280966767388, 0.89023162134944778, 0.89073514602215675, 0.89123867069486573, 0.89174219536757471, 0.89224572004028369, 0.89274924471299266, 0.89325276938570164, 0.89375629405841062, 0.89425981873111959, 0.89476334340382857, 0.89526686807653755, 0.89577039274924652, 0.8962739174219555, 0.89677744209466448, 0.89728096676737346, 0.89778449144008243, 0.89828801611279141, 0.89879154078550039, 0.89929506545820936, 0.89979859013091834, 0.90030211480362732, 0.9008056394763363, 0.90130916414904527, 0.90181268882175425, 0.90231621349446323, 0.9028197381671722, 0.90332326283988118, 0.90382678751259016, 0.90433031218529913, 0.90483383685800811, 0.90533736153071709, 0.90584088620342607, 0.90634441087613504, 0.90684793554884402, 0.907351460221553, 0.90785498489426197, 0.90835850956697095, 0.90886203423967993, 0.9093655589123889, 0.90986908358509788, 0.91037260825780686, 0.91087613293051584, 0.91137965760322481, 0.91188318227593379, 0.91238670694864277, 0.91289023162135174, 0.91339375629406072, 0.9138972809667697, 0.91440080563947868, 0.91490433031218765, 0.91540785498489663, 0.91591137965760561, 0.91641490433031458, 0.91691842900302356, 0.91742195367573254, 0.91792547834844151, 0.91842900302115049, 0.91893252769385947, 0.91943605236656845, 0.91993957703927742, 0.9204431017119864, 0.92094662638469538, 0.92145015105740435, 0.92195367573011333, 0.92245720040282231, 0.92296072507553129, 0.92346424974824026, 0.92396777442094924, 0.92447129909365822, 0.92497482376636719, 0.92547834843907617, 0.92598187311178515, 0.92648539778449412, 0.9269889224572031, 0.92749244712991208, 0.92799597180262106, 0.92849949647533003, 0.92900302114803901, 0.92950654582074799, 0.93001007049345696, 0.93051359516616594, 0.93101711983887492, 0.9315206445115839, 0.93202416918429287, 0.93252769385700185, 0.93303121852971083, 0.9335347432024198, 0.93403826787512878, 0.93454179254783776, 0.93504531722054673, 0.93554884189325571, 0.93605236656596469, 0.93655589123867367, 0.93705941591138264, 0.93756294058409162, 0.9380664652568006, 0.93856998992950957, 0.93907351460221855, 0.93957703927492753, 0.9400805639476365, 0.94058408862034548, 0.94108761329305446, 0.94159113796576344, 0.94209466263847241, 0.94259818731118139, 0.94310171198389037, 0.94360523665659934, 0.94410876132930832, 0.9446122860020173, 0.94511581067472628, 0.94561933534743525, 0.94612286002014423, 0.94662638469285321, 0.94712990936556218, 0.94763343403827116, 0.94813695871098014, 0.94864048338368911, 0.94914400805639809, 0.94964753272910707, 0.95015105740181605, 0.95065458207452502, 0.951158106747234, 0.95166163141994298, 0.95216515609265195, 0.95266868076536093, 0.95317220543806991, 0.95367573011077889, 0.95417925478348786, 0.95468277945619684, 0.95518630412890582, 0.95568982880161479, 0.95619335347432377, 0.95669687814703275, 0.95720040281974172, 0.9577039274924507, 0.95820745216515968, 0.95871097683786866, 0.95921450151057763, 0.95971802618328661, 0.96022155085599559, 0.96072507552870456, 0.96122860020141354, 0.96173212487412252, 0.9622356495468315, 0.96273917421954047, 0.96324269889224945, 0.96374622356495843, 0.9642497482376674, 0.96475327291037638, 0.96525679758308536, 0.96576032225579433, 0.96626384692850331, 0.96676737160121229, 0.96727089627392127, 0.96777442094663024, 0.96827794561933922, 0.9687814702920482, 0.96928499496475717, 0.96978851963746615, 0.97029204431017513, 0.97079556898288411, 0.97129909365559308, 0.97180261832830206, 0.97230614300101104, 0.97280966767372001, 0.97331319234642899, 0.97381671701913797, 0.97432024169184694, 0.97482376636455592, 0.9753272910372649, 0.97583081570997388, 0.97633434038268285, 0.97683786505539183, 0.97734138972810081, 0.97784491440080978, 0.97834843907351876, 0.97885196374622774, 0.97935548841893671, 0.97985901309164569, 0.98036253776435467, 0.98086606243706365, 0.98136958710977262, 0.9818731117824816, 0.98237663645519058, 0.98288016112789955, 0.98338368580060853, 0.98388721047331751, 0.98439073514602649, 0.98489425981873546, 0.98539778449144444, 0.98590130916415342, 0.98640483383686239, 0.98690835850957137, 0.98741188318228035, 0.98791540785498932, 0.9884189325276983, 0.98892245720040728, 0.98942598187311626, 0.98992950654582523, 0.99043303121853421, 0.99093655589124319, 0.99144008056395216, 0.99194360523666114, 0.99244712990937012, 0.9929506545820791, 0.99345417925478807, 0.99395770392749705, 0.99446122860020603, 0.994964753272915, 0.99546827794562398, 0.99597180261833296, 0.99647532729104193, 0.99697885196375091, 0.99748237663645989, 0.99798590130916887, 0.99848942598187784, 0.99899295065458682, 0.9994964753272958, 1.0000000000000047];
srw = [0.02, 0.02, 0.05333333333333333, 0.05333333333333333, 0.059999999999999998, 0.059999999999999998, 0.059999999999999998, 0.066666666666666666, 0.080000000000000002, 0.08666666666666667, 0.08666666666666667, 0.093333333333333338, 0.093333333333333338, 0.10666666666666667, 0.10666666666666667, 0.11333333333333334, 0.12000000000000001, 0.12000000000000001, 0.12000000000000001, 0.12000000000000001, 0.12000000000000001, 0.12000000000000001, 0.12666666666666668, 0.12666666666666668, 0.13333333333333333, 0.13999999999999999, 0.14666666666666664, 0.15333333333333329, 0.15999999999999995, 0.15999999999999995, 0.15999999999999995, 0.15999999999999995, 0.15999999999999995, 0.1666666666666666, 0.17333333333333326, 0.17999999999999991, 0.19333333333333325, 0.20666666666666658, 0.20666666666666658, 0.21333333333333324, 0.21333333333333324, 0.21999999999999989, 0.21999999999999989, 0.21999999999999989, 0.21999999999999989, 0.22666666666666654, 0.2333333333333332, 0.2333333333333332, 0.2333333333333332, 0.2333333333333332, 0.2333333333333332, 0.2333333333333332, 0.23999999999999985, 0.24666666666666651, 0.25999999999999984, 0.25999999999999984, 0.25999999999999984, 0.2666666666666665, 0.27333333333333315, 0.27333333333333315, 0.27333333333333315, 0.2799999999999998, 0.2799999999999998, 0.2799999999999998, 0.2799999999999998, 0.28666666666666646, 0.28666666666666646, 0.28666666666666646, 0.28666666666666646, 0.29333333333333311, 0.29333333333333311, 0.29999999999999977, 0.29999999999999977, 0.29999999999999977, 0.29999999999999977, 0.29999999999999977, 0.29999999999999977, 0.29999999999999977, 0.29999999999999977, 0.30666666666666642, 0.30666666666666642, 0.30666666666666642, 0.30666666666666642, 0.30666666666666642, 0.30666666666666642, 0.30666666666666642, 0.30666666666666642, 0.30666666666666642, 0.31333333333333308, 0.31999999999999973, 0.31999999999999973, 0.33333333333333304, 0.33333333333333304, 0.33999999999999969, 0.34666666666666635, 0.34666666666666635, 0.34666666666666635, 0.34666666666666635, 0.34666666666666635, 0.34666666666666635, 0.353333333333333, 0.353333333333333, 0.353333333333333, 0.353333333333333, 0.353333333333333, 0.353333333333333, 0.36666666666666631, 0.36666666666666631, 0.36666666666666631, 0.37333333333333296, 0.37333333333333296, 0.37999999999999962, 0.37999999999999962, 0.37999999999999962, 0.38666666666666627, 0.38666666666666627, 0.39333333333333292, 0.39333333333333292, 0.39333333333333292, 0.39999999999999958, 0.40666666666666623, 0.41333333333333289, 0.41333333333333289, 0.41333333333333289, 0.41333333333333289, 0.41333333333333289, 0.41333333333333289, 0.41333333333333289, 0.41999999999999954, 0.41999999999999954, 0.42666666666666619, 0.42666666666666619, 0.43333333333333285, 0.43333333333333285, 0.43333333333333285, 0.43333333333333285, 0.43333333333333285, 0.43333333333333285, 0.43333333333333285, 0.43333333333333285, 0.43333333333333285, 0.43333333333333285, 0.43333333333333285, 0.43333333333333285, 0.4399999999999995, 0.4399999999999995, 0.4399999999999995, 0.4399999999999995, 0.4399999999999995, 0.44666666666666616, 0.44666666666666616, 0.44666666666666616, 0.45999999999999946, 0.45999999999999946, 0.45999999999999946, 0.45999999999999946, 0.45999999999999946, 0.45999999999999946, 0.45999999999999946, 0.46666666666666612, 0.46666666666666612, 0.46666666666666612, 0.46666666666666612, 0.46666666666666612, 0.47333333333333277, 0.47333333333333277, 0.47333333333333277, 0.47999999999999943, 0.47999999999999943, 0.47999999999999943, 0.48666666666666608, 0.48666666666666608, 0.49999999999999939, 0.49999999999999939, 0.49999999999999939, 0.49999999999999939, 0.49999999999999939, 0.49999999999999939, 0.49999999999999939, 0.50666666666666604, 0.50666666666666604, 0.50666666666666604, 0.50666666666666604, 0.50666666666666604, 0.50666666666666604, 0.50666666666666604, 0.50666666666666604, 0.50666666666666604, 0.50666666666666604, 0.51333333333333275, 0.51999999999999946, 0.51999999999999946, 0.51999999999999946, 0.51999999999999946, 0.51999999999999946, 0.52666666666666617, 0.52666666666666617, 0.52666666666666617, 0.52666666666666617, 0.52666666666666617, 0.52666666666666617, 0.52666666666666617, 0.53333333333333288, 0.53333333333333288, 0.53333333333333288, 0.53333333333333288, 0.53333333333333288, 0.53999999999999959, 0.53999999999999959, 0.53999999999999959, 0.53999999999999959, 0.53999999999999959, 0.53999999999999959, 0.53999999999999959, 0.53999999999999959, 0.53999999999999959, 0.53999999999999959, 0.5466666666666663, 0.5466666666666663, 0.5466666666666663, 0.5466666666666663, 0.5466666666666663, 0.5466666666666663, 0.5466666666666663, 0.5466666666666663, 0.5466666666666663, 0.5466666666666663, 0.5466666666666663, 0.5466666666666663, 0.5466666666666663, 0.5466666666666663, 0.5466666666666663, 0.5466666666666663, 0.5466666666666663, 0.5466666666666663, 0.5466666666666663, 0.5466666666666663, 0.5466666666666663, 0.5466666666666663, 0.5466666666666663, 0.55333333333333301, 0.55333333333333301, 0.55333333333333301, 0.55333333333333301, 0.55333333333333301, 0.55333333333333301, 0.55333333333333301, 0.55333333333333301, 0.55333333333333301, 0.55333333333333301, 0.55333333333333301, 0.55333333333333301, 0.55333333333333301, 0.55333333333333301, 0.55333333333333301, 0.55333333333333301, 0.55333333333333301, 0.55333333333333301, 0.55333333333333301, 0.55333333333333301, 0.55333333333333301, 0.55333333333333301, 0.55333333333333301, 0.55333333333333301, 0.55333333333333301, 0.55333333333333301, 0.55999999999999972, 0.55999999999999972, 0.55999999999999972, 0.55999999999999972, 0.55999999999999972, 0.55999999999999972, 0.55999999999999972, 0.55999999999999972, 0.55999999999999972, 0.55999999999999972, 0.55999999999999972, 0.55999999999999972, 0.55999999999999972, 0.55999999999999972, 0.55999999999999972, 0.55999999999999972, 0.56666666666666643, 0.56666666666666643, 0.56666666666666643, 0.56666666666666643, 0.56666666666666643, 0.56666666666666643, 0.56666666666666643, 0.56666666666666643, 0.56666666666666643, 0.56666666666666643, 0.56666666666666643, 0.57333333333333314, 0.57333333333333314, 0.57333333333333314, 0.57333333333333314, 0.57333333333333314, 0.57333333333333314, 0.57333333333333314, 0.57333333333333314, 0.57333333333333314, 0.57333333333333314, 0.57999999999999985, 0.57999999999999985, 0.57999999999999985, 0.58666666666666656, 0.58666666666666656, 0.58666666666666656, 0.58666666666666656, 0.58666666666666656, 0.58666666666666656, 0.58666666666666656, 0.58666666666666656, 0.59333333333333327, 0.59333333333333327, 0.59333333333333327, 0.59333333333333327, 0.59333333333333327, 0.59333333333333327, 0.59333333333333327, 0.59333333333333327, 0.59333333333333327, 0.59333333333333327, 0.59333333333333327, 0.59333333333333327, 0.59333333333333327, 0.59333333333333327, 0.59333333333333327, 0.59333333333333327, 0.59333333333333327, 0.59999999999999998, 0.59999999999999998, 0.60666666666666669, 0.60666666666666669, 0.60666666666666669, 0.60666666666666669, 0.60666666666666669, 0.60666666666666669, 0.60666666666666669, 0.60666666666666669, 0.60666666666666669, 0.6133333333333334, 0.62000000000000011, 0.62000000000000011, 0.62000000000000011, 0.62000000000000011, 0.62000000000000011, 0.62000000000000011, 0.62000000000000011, 0.62000000000000011, 0.62000000000000011, 0.62000000000000011, 0.62000000000000011, 0.62000000000000011, 0.62000000000000011, 0.62000000000000011, 0.62000000000000011, 0.62666666666666682, 0.62666666666666682, 0.62666666666666682, 0.62666666666666682, 0.62666666666666682, 0.62666666666666682, 0.63333333333333353, 0.63333333333333353, 0.64000000000000024, 0.64000000000000024, 0.64000000000000024, 0.64000000000000024, 0.64000000000000024, 0.64000000000000024, 0.64666666666666694, 0.64666666666666694, 0.64666666666666694, 0.64666666666666694, 0.64666666666666694, 0.64666666666666694, 0.64666666666666694, 0.64666666666666694, 0.64666666666666694, 0.64666666666666694, 0.65333333333333365, 0.65333333333333365, 0.65333333333333365, 0.65333333333333365, 0.65333333333333365, 0.65333333333333365, 0.65333333333333365, 0.65333333333333365, 0.65333333333333365, 0.65333333333333365, 0.65333333333333365, 0.65333333333333365, 0.65333333333333365, 0.65333333333333365, 0.65333333333333365, 0.65333333333333365, 0.65333333333333365, 0.65333333333333365, 0.65333333333333365, 0.65333333333333365, 0.65333333333333365, 0.65333333333333365, 0.65333333333333365, 0.65333333333333365, 0.65333333333333365, 0.65333333333333365, 0.65333333333333365, 0.65333333333333365, 0.66000000000000036, 0.66000000000000036, 0.66000000000000036, 0.66000000000000036, 0.66000000000000036, 0.66000000000000036, 0.66000000000000036, 0.66000000000000036, 0.66000000000000036, 0.66000000000000036, 0.66000000000000036, 0.66000000000000036, 0.66000000000000036, 0.66000000000000036, 0.66000000000000036, 0.66000000000000036, 0.66000000000000036, 0.66000000000000036, 0.66000000000000036, 0.66000000000000036, 0.66000000000000036, 0.66000000000000036, 0.66000000000000036, 0.66000000000000036, 0.66000000000000036, 0.66666666666666707, 0.66666666666666707, 0.66666666666666707, 0.66666666666666707, 0.66666666666666707, 0.67333333333333378, 0.67333333333333378, 0.67333333333333378, 0.67333333333333378, 0.67333333333333378, 0.67333333333333378, 0.67333333333333378, 0.67333333333333378, 0.67333333333333378, 0.67333333333333378, 0.67333333333333378, 0.67333333333333378, 0.67333333333333378, 0.67333333333333378, 0.67333333333333378, 0.67333333333333378, 0.68000000000000049, 0.68000000000000049, 0.6866666666666672, 0.6866666666666672, 0.6866666666666672, 0.6866666666666672, 0.6866666666666672, 0.6866666666666672, 0.6866666666666672, 0.6866666666666672, 0.6866666666666672, 0.6866666666666672, 0.6866666666666672, 0.69333333333333391, 0.69333333333333391, 0.69333333333333391, 0.69333333333333391, 0.69333333333333391, 0.69333333333333391, 0.69333333333333391, 0.69333333333333391, 0.70000000000000062, 0.70000000000000062, 0.70000000000000062, 0.70666666666666733, 0.70666666666666733, 0.70666666666666733, 0.70666666666666733, 0.70666666666666733, 0.70666666666666733, 0.70666666666666733, 0.70666666666666733, 0.70666666666666733, 0.70666666666666733, 0.70666666666666733, 0.70666666666666733, 0.70666666666666733, 0.70666666666666733, 0.70666666666666733, 0.70666666666666733, 0.71333333333333404, 0.71333333333333404, 0.71333333333333404, 0.71333333333333404, 0.71333333333333404, 0.71333333333333404, 0.72000000000000075, 0.72666666666666746, 0.72666666666666746, 0.73333333333333417, 0.73333333333333417, 0.73333333333333417, 0.73333333333333417, 0.74000000000000088, 0.74000000000000088, 0.74000000000000088, 0.74000000000000088, 0.74000000000000088, 0.74000000000000088, 0.74000000000000088, 0.74000000000000088, 0.74000000000000088, 0.74000000000000088, 0.74000000000000088, 0.74000000000000088, 0.74000000000000088, 0.74000000000000088, 0.74000000000000088, 0.74000000000000088, 0.74000000000000088, 0.74000000000000088, 0.74000000000000088, 0.74000000000000088, 0.74666666666666759, 0.74666666666666759, 0.74666666666666759, 0.74666666666666759, 0.74666666666666759, 0.74666666666666759, 0.74666666666666759, 0.74666666666666759, 0.74666666666666759, 0.74666666666666759, 0.74666666666666759, 0.74666666666666759, 0.7533333333333343, 0.7533333333333343, 0.7533333333333343, 0.7533333333333343, 0.7533333333333343, 0.7533333333333343, 0.7533333333333343, 0.7533333333333343, 0.7533333333333343, 0.7533333333333343, 0.7533333333333343, 0.76000000000000101, 0.76000000000000101, 0.76000000000000101, 0.76000000000000101, 0.76000000000000101, 0.76000000000000101, 0.76000000000000101, 0.76000000000000101, 0.76000000000000101, 0.76000000000000101, 0.76000000000000101, 0.76000000000000101, 0.76666666666666772, 0.76666666666666772, 0.77333333333333443, 0.78666666666666774, 0.78666666666666774, 0.78666666666666774, 0.78666666666666774, 0.78666666666666774, 0.78666666666666774, 0.78666666666666774, 0.78666666666666774, 0.78666666666666774, 0.78666666666666774, 0.78666666666666774, 0.78666666666666774, 0.78666666666666774, 0.78666666666666774, 0.79333333333333445, 0.79333333333333445, 0.79333333333333445, 0.79333333333333445, 0.79333333333333445, 0.79333333333333445, 0.80000000000000115, 0.80000000000000115, 0.80000000000000115, 0.80000000000000115, 0.80000000000000115, 0.80000000000000115, 0.80000000000000115, 0.80666666666666786, 0.80666666666666786, 0.80666666666666786, 0.80666666666666786, 0.80666666666666786, 0.80666666666666786, 0.80666666666666786, 0.80666666666666786, 0.80666666666666786, 0.80666666666666786, 0.80666666666666786, 0.80666666666666786, 0.80666666666666786, 0.80666666666666786, 0.80666666666666786, 0.80666666666666786, 0.80666666666666786, 0.80666666666666786, 0.80666666666666786, 0.80666666666666786, 0.80666666666666786, 0.80666666666666786, 0.80666666666666786, 0.81333333333333457, 0.81333333333333457, 0.81333333333333457, 0.81333333333333457, 0.81333333333333457, 0.81333333333333457, 0.81333333333333457, 0.81333333333333457, 0.81333333333333457, 0.81333333333333457, 0.81333333333333457, 0.81333333333333457, 0.81333333333333457, 0.81333333333333457, 0.81333333333333457, 0.81333333333333457, 0.81333333333333457, 0.81333333333333457, 0.81333333333333457, 0.81333333333333457, 0.82000000000000128, 0.82666666666666799, 0.82666666666666799, 0.8400000000000013, 0.8400000000000013, 0.8400000000000013, 0.8400000000000013, 0.84666666666666801, 0.84666666666666801, 0.84666666666666801, 0.85333333333333472, 0.85333333333333472, 0.85333333333333472, 0.85333333333333472, 0.85333333333333472, 0.85333333333333472, 0.85333333333333472, 0.85333333333333472, 0.85333333333333472, 0.85333333333333472, 0.85333333333333472, 0.85333333333333472, 0.85333333333333472, 0.85333333333333472, 0.85333333333333472, 0.85333333333333472, 0.85333333333333472, 0.85333333333333472, 0.85333333333333472, 0.85333333333333472, 0.85333333333333472, 0.85333333333333472, 0.86000000000000143, 0.86000000000000143, 0.86000000000000143, 0.86000000000000143, 0.86000000000000143, 0.86000000000000143, 0.86000000000000143, 0.86000000000000143, 0.86000000000000143, 0.86000000000000143, 0.86000000000000143, 0.86000000000000143, 0.86000000000000143, 0.86000000000000143, 0.86000000000000143, 0.86000000000000143, 0.86000000000000143, 0.86000000000000143, 0.86000000000000143, 0.86000000000000143, 0.86666666666666814, 0.86666666666666814, 0.86666666666666814, 0.86666666666666814, 0.86666666666666814, 0.86666666666666814, 0.87333333333333485, 0.87333333333333485, 0.87333333333333485, 0.87333333333333485, 0.87333333333333485, 0.87333333333333485, 0.87333333333333485, 0.88000000000000156, 0.88000000000000156, 0.88666666666666827, 0.88666666666666827, 0.88666666666666827, 0.88666666666666827, 0.88666666666666827, 0.88666666666666827, 0.88666666666666827, 0.88666666666666827, 0.88666666666666827, 0.88666666666666827, 0.88666666666666827, 0.88666666666666827, 0.88666666666666827, 0.89333333333333498, 0.89333333333333498, 0.90000000000000169, 0.90000000000000169, 0.90000000000000169, 0.90000000000000169, 0.90000000000000169, 0.90000000000000169, 0.90000000000000169, 0.90000000000000169, 0.90000000000000169, 0.90000000000000169, 0.90000000000000169, 0.90000000000000169, 0.90000000000000169, 0.90000000000000169, 0.90000000000000169, 0.90000000000000169, 0.90000000000000169, 0.90000000000000169, 0.9066666666666684, 0.9066666666666684, 0.9066666666666684, 0.9066666666666684, 0.9066666666666684, 0.9066666666666684, 0.9066666666666684, 0.9066666666666684, 0.9066666666666684, 0.9066666666666684, 0.9066666666666684, 0.9066666666666684, 0.9066666666666684, 0.9066666666666684, 0.9066666666666684, 0.9066666666666684, 0.9066666666666684, 0.9066666666666684, 0.9066666666666684, 0.9066666666666684, 0.9066666666666684, 0.9066666666666684, 0.9066666666666684, 0.9066666666666684, 0.9066666666666684, 0.9066666666666684, 0.91333333333333511, 0.91333333333333511, 0.91333333333333511, 0.91333333333333511, 0.91333333333333511, 0.91333333333333511, 0.91333333333333511, 0.91333333333333511, 0.91333333333333511, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92000000000000182, 0.92666666666666853, 0.92666666666666853, 0.92666666666666853, 0.92666666666666853, 0.92666666666666853, 0.92666666666666853, 0.92666666666666853, 0.92666666666666853, 0.92666666666666853, 0.92666666666666853, 0.92666666666666853, 0.92666666666666853, 0.92666666666666853, 0.92666666666666853, 0.92666666666666853, 0.92666666666666853, 0.92666666666666853, 0.93333333333333524, 0.93333333333333524, 0.93333333333333524, 0.93333333333333524, 0.93333333333333524, 0.93333333333333524, 0.93333333333333524, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94000000000000195, 0.94666666666666865, 0.94666666666666865, 0.94666666666666865, 0.94666666666666865, 0.94666666666666865, 0.94666666666666865, 0.94666666666666865, 0.94666666666666865, 0.94666666666666865, 0.94666666666666865, 0.94666666666666865, 0.94666666666666865, 0.94666666666666865, 0.94666666666666865, 0.94666666666666865, 0.94666666666666865, 0.94666666666666865, 0.94666666666666865, 0.94666666666666865, 0.94666666666666865, 0.94666666666666865, 0.94666666666666865, 0.94666666666666865, 0.94666666666666865, 0.94666666666666865, 0.94666666666666865, 0.94666666666666865, 0.95333333333333536, 0.95333333333333536, 0.95333333333333536, 0.95333333333333536, 0.95333333333333536, 0.95333333333333536, 0.95333333333333536, 0.95333333333333536, 0.96000000000000207, 0.96000000000000207, 0.96000000000000207, 0.96000000000000207, 0.96000000000000207, 0.96000000000000207, 0.96000000000000207, 0.96000000000000207, 0.96000000000000207, 0.96000000000000207, 0.96000000000000207, 0.96000000000000207, 0.96666666666666878, 0.96666666666666878, 0.96666666666666878, 0.96666666666666878, 0.96666666666666878, 0.96666666666666878, 0.96666666666666878, 0.96666666666666878, 0.96666666666666878, 0.96666666666666878, 0.96666666666666878, 0.97333333333333549, 0.97333333333333549, 0.97333333333333549, 0.97333333333333549, 0.97333333333333549, 0.97333333333333549, 0.97333333333333549, 0.97333333333333549, 0.97333333333333549, 0.97333333333333549, 0.97333333333333549, 0.97333333333333549, 0.97333333333333549, 0.9800000000000022, 0.9800000000000022, 0.9800000000000022, 0.9800000000000022, 0.9800000000000022, 0.9800000000000022, 0.9800000000000022, 0.9800000000000022, 0.9800000000000022, 0.9800000000000022, 0.9800000000000022, 0.9800000000000022, 0.9800000000000022, 0.9800000000000022, 0.9800000000000022, 0.9800000000000022, 0.9800000000000022, 0.9800000000000022, 0.9800000000000022, 0.9800000000000022, 0.9800000000000022, 0.98666666666666891, 0.98666666666666891, 0.98666666666666891, 0.98666666666666891, 0.98666666666666891, 0.98666666666666891, 0.98666666666666891, 0.98666666666666891, 0.98666666666666891, 0.99333333333333562, 0.99333333333333562, 0.99333333333333562, 0.99333333333333562, 0.99333333333333562, 0.99333333333333562, 0.99333333333333562, 0.99333333333333562, 0.99333333333333562, 0.99333333333333562, 0.99333333333333562, 0.99333333333333562, 0.99333333333333562, 0.99333333333333562, 0.99333333333333562, 0.99333333333333562, 0.99333333333333562, 0.99333333333333562, 0.99333333333333562, 1.0000000000000022, 1.0000000000000022];
we = [0.016357688113413305, 0.029716466739367502, 0.042257360959651033, 0.049890948745910574, 0.056434023991275895, 0.063249727371864767, 0.070610687022900756, 0.078244274809160297, 0.085059978189749169, 0.092148309705561607, 0.097055616139585604, 0.10223555070883315, 0.10550708833151581, 0.11150490730643403, 0.11586695747001091, 0.12131952017448201, 0.12513631406761178, 0.12949836423118866, 0.13495092693565977, 0.138495092693566, 0.14149400218102509, 0.14476553980370777, 0.14749182115594331, 0.15130861504907309, 0.15485278080697931, 0.15785169029443841, 0.16194111232279174, 0.16466739367502728, 0.16712104689203927, 0.17148309705561615, 0.17529989094874593, 0.17775354416575792, 0.18238822246455835, 0.18593238822246458, 0.18893129770992367, 0.19193020719738277, 0.19765539803707743, 0.20174482006543076, 0.20501635768811344, 0.20828789531079611, 0.21046892039258455, 0.21292257360959654, 0.21483097055616143, 0.21892039258451476, 0.22300981461286809, 0.22573609596510363, 0.22900763358778631, 0.23173391494002185, 0.23391494002181029, 0.23636859323882228, 0.23936750272628138, 0.24100327153762272, 0.24400218102508181, 0.24727371864776448, 0.24945474372955292, 0.25081788440567071, 0.25408942202835338, 0.25790621592148316, 0.25981461286804802, 0.26199563794983649, 0.26335877862595425, 0.26499454743729556, 0.26744820065430758, 0.27017448200654315, 0.27262813522355517, 0.27617230098146139, 0.27835332606324986, 0.28135223555070898, 0.283805888767721, 0.28598691384950947, 0.28735005452562723, 0.29034896401308635, 0.29389312977099258, 0.29498364231188678, 0.29661941112322809, 0.2982551799345694, 0.30043620501635787, 0.30234460196292273, 0.30479825517993475, 0.30670665212649961, 0.30861504907306447, 0.31079607415485294, 0.31352235550708851, 0.31434023991275917, 0.31652126499454764, 0.31897491821155965, 0.32033805888767741, 0.32197382769901872, 0.32388222464558358, 0.32660850599781915, 0.32797164667393691, 0.32988004362050177, 0.33260632497273734, 0.3345147219193022, 0.33615049073064351, 0.33805888767720838, 0.33969465648854968, 0.34078516902944389, 0.34269356597600875, 0.34460196292257361, 0.34651035986913847, 0.34787350054525623, 0.34923664122137399, 0.35169029443838601, 0.35250817884405666, 0.35387131952017442, 0.35605234460196289, 0.35741548527808065, 0.3587786259541984, 0.36095965103598687, 0.36368593238822244, 0.3655943293347873, 0.36613958560523441, 0.36723009814612861, 0.36886586695746992, 0.36968375136314058, 0.37186477644492905, 0.37377317339149391, 0.37540894220283522, 0.37786259541984724, 0.37922573609596499, 0.38113413304252985, 0.38276990185387116, 0.38386041439476537, 0.38522355507088313, 0.38658669574700089, 0.38740458015267154, 0.38849509269356575, 0.38904034896401285, 0.39040348964013061, 0.39176663031624837, 0.39231188658669547, 0.39367502726281323, 0.39531079607415454, 0.39558342420937809, 0.39749182115594295, 0.39885496183206071, 0.40049073064340202, 0.40185387131951977, 0.40376226826608463, 0.4059432933478731, 0.40676117775354376, 0.40812431842966151, 0.40894220283533217, 0.41085059978189703, 0.41221374045801479, 0.41466739367502681, 0.41521264994547391, 0.41575790621592101, 0.41712104689203877, 0.41848418756815653, 0.42011995637949784, 0.4214830970556156, 0.42230098146128625, 0.42339149400218046, 0.42475463467829822, 0.42529989094874532, 0.42666303162486308, 0.42748091603053373, 0.42938931297709859, 0.4304798255179928, 0.43238822246455766, 0.43347873500545187, 0.43511450381679317, 0.43593238822246383, 0.43729552889858159, 0.43865866957469934, 0.44111232279171136, 0.44193020719738202, 0.44383860414394688, 0.44492911668484109, 0.4465648854961824, 0.44929116684841797, 0.45038167938931217, 0.45229007633587703, 0.45310796074154769, 0.45419847328244189, 0.4552889858233361, 0.45610687022900676, 0.45747001090512451, 0.45910577971646582, 0.46074154852780713, 0.46210468920392489, 0.46237731733914844, 0.46346782988004265, 0.46510359869138396, 0.46564885496183106, 0.46646673936750171, 0.46755725190839592, 0.46837513631406658, 0.47028353326063144, 0.47082878953107854, 0.47164667393674919, 0.47300981461286695, 0.47437295528898471, 0.47546346782987892, 0.47655398037077312, 0.47709923664122023, 0.47873500545256154, 0.47955288985823219, 0.47982551799345574, 0.4817339149400206, 0.48282442748091481, 0.48418756815703257, 0.48446019629225612, 0.48555070883315032, 0.48609596510359743, 0.48691384950926808, 0.48827699018538584, 0.49045801526717431, 0.49045801526717431, 0.49154852780806851, 0.49209378407851562, 0.49291166848418627, 0.49372955288985693, 0.49427480916030403, 0.49536532170119824, 0.4972737186477631, 0.49809160305343375, 0.49863685932388085, 0.49972737186477506, 0.50163576881133998, 0.50327153762268129, 0.50381679389312839, 0.5049073064340226, 0.50654307524536391, 0.50736095965103456, 0.50845147219192877, 0.50926935659759942, 0.51035986913849363, 0.51199563794983494, 0.51308615049072914, 0.51417666303162335, 0.51472191930207045, 0.51581243184296466, 0.51581243184296466, 0.51799345692475307, 0.51853871319520017, 0.51881134133042373, 0.51935659760087083, 0.51990185387131793, 0.52071973827698859, 0.52126499454743569, 0.5223555070883299, 0.52262813522355345, 0.52371864776444765, 0.52535441657578896, 0.52617230098145962, 0.52726281352235382, 0.52808069792802448, 0.52862595419847158, 0.52971646673936579, 0.53080697928025999, 0.5318974918211542, 0.53353326063249551, 0.53380588876771906, 0.53571428571428392, 0.53653217011995458, 0.53816793893129589, 0.5398037077426372, 0.54116684841875495, 0.54280261723009626, 0.54416575790621402, 0.54552889858233178, 0.54770992366412019, 0.5488004362050144, 0.55070883315157926, 0.55207197382769702, 0.55288985823336767, 0.55370774263903833, 0.55534351145037963, 0.55561613958560319, 0.55643402399127384, 0.55697928026172094, 0.5572519083969445, 0.55806979280261515, 0.55943293347873291, 0.56134133042529777, 0.56215921483096842, 0.56270447110141553, 0.56297709923663908, 0.56352235550708618, 0.56461286804798039, 0.56543075245365104, 0.5662486368593217, 0.5673391494002159, 0.56761177753543945, 0.56815703380588656, 0.56815703380588656, 0.56924754634678076, 0.57006543075245142, 0.57033805888767497, 0.57061068702289852, 0.57224645583423983, 0.57360959651035759, 0.57415485278080469, 0.5747001090512518, 0.575790621592146, 0.5763358778625931, 0.57742639040348731, 0.57824427480915797, 0.57960741548527572, 0.58151581243184058, 0.58178844056706414, 0.58206106870228769, 0.58233369683751124, 0.58396946564885255, 0.58533260632497031, 0.58724100327153517, 0.58805888767720582, 0.58914940021810003, 0.58996728462377068, 0.58996728462377068, 0.59105779716466489, 0.59133042529988844, 0.59160305343511199, 0.5932388222464533, 0.59351145038167685, 0.59432933478734751, 0.59541984732824171, 0.59732824427480657, 0.59732824427480657, 0.59787350054525368, 0.59814612868047723, 0.59869138495092433, 0.59950926935659499, 0.60087241003271274, 0.60141766630315985, 0.60278080697927761, 0.60387131952017181, 0.60496183206106602, 0.60550708833151312, 0.60659760087240733, 0.60741548527807798, 0.6101417666303135, 0.61041439476553705, 0.61150490730643126, 0.61177753544165481, 0.61341330425299612, 0.61395856052344322, 0.61423118865866677, 0.61532170119956098, 0.61668484187567874, 0.61695747001090229, 0.61723009814612584, 0.61750272628134939, 0.61777535441657294, 0.61804798255179649, 0.6191384950926907, 0.62050163576880846, 0.62131952017447911, 0.62159214830970266, 0.62241003271537332, 0.62295528898582042, 0.62377317339149108, 0.62431842966193818, 0.62486368593238528, 0.62568157033805594, 0.62704471101417369, 0.62704471101417369, 0.62731733914939725, 0.62922573609596211, 0.62977099236640921, 0.63031624863685631, 0.63140676117775052, 0.63249727371864473, 0.63331515812431538, 0.63386041439476248, 0.63440567066520959, 0.63495092693565669, 0.6360414394765509, 0.6371319520174451, 0.63794983642311576, 0.63849509269356286, 0.64013086150490417, 0.64122137404579838, 0.64285714285713969, 0.64312977099236324, 0.64394765539803389, 0.64476553980370455, 0.6450381679389281, 0.64585605234459875, 0.6461286804798223, 0.64667393675026941, 0.64776444929116361, 0.64858233369683427, 0.64940021810250492, 0.64994547437295203, 0.65103598691384623, 0.65158124318429333, 0.65212649945474044, 0.65294438386041109, 0.65294438386041109, 0.6540348964013053, 0.65485278080697595, 0.65567066521264661, 0.65594329334787016, 0.65621592148309371, 0.65785169029443502, 0.65839694656488212, 0.65921483097055278, 0.65976008724099988, 0.66030534351144698, 0.66112322791711764, 0.66139585605234119, 0.66194111232278829, 0.66194111232278829, 0.6635768811341296, 0.66384950926935316, 0.66412213740457671, 0.66439476553980026, 0.66466739367502381, 0.66603053435114157, 0.66684841875681222, 0.66739367502725933, 0.66793893129770643, 0.66875681570337708, 0.66984732824427129, 0.67066521264994194, 0.67066521264994194, 0.67175572519083615, 0.67257360959650681, 0.67284623773173036, 0.67339149400217746, 0.67448200654307167, 0.67502726281351877, 0.67529989094874232, 0.67611777535441298, 0.67720828789530718, 0.67829880043620139, 0.67938931297709559, 0.6799345692475427, 0.6810250817884369, 0.68184296619410756, 0.68211559432933111, 0.68375136314067242, 0.68402399127589597, 0.68484187568156663, 0.68538713195201373, 0.68565976008723728, 0.68620501635768438, 0.68702290076335504, 0.68756815703380214, 0.6883860414394728, 0.68920392584514345, 0.69029443838603766, 0.69111232279170831, 0.69220283533260252, 0.69383860414394383, 0.69465648854961448, 0.69574700109050869, 0.69711014176662645, 0.69874591057796775, 0.69929116684841486, 0.70010905125408551, 0.70038167938930906, 0.70119956379497972, 0.70201744820065037, 0.70283533260632103, 0.70365321701199168, 0.70447110141766234, 0.70528898582333299, 0.7063794983642272, 0.70719738276989785, 0.70801526717556851, 0.70801526717556851, 0.70856052344601561, 0.70910577971646271, 0.71046892039258047, 0.71101417666302758, 0.71155943293347468, 0.71237731733914533, 0.71292257360959244, 0.71346782988003954, 0.71455834242093375, 0.71564885496182795, 0.71619411123227505, 0.71837513631406347, 0.71892039258451057, 0.71973827699018122, 0.72082878953107543, 0.72137404580152253, 0.72191930207196964, 0.7232824427480874, 0.72355507088331095, 0.7249182115594287, 0.7249182115594287, 0.72573609596509936, 0.72628135223554646, 0.72709923664121712, 0.72764449291166422, 0.72791712104688777, 0.72818974918211132, 0.72818974918211132, 0.72873500545255843, 0.72955288985822908, 0.73009814612867618, 0.73064340239912329, 0.73091603053434684, 0.73146128680479394, 0.7322791712104646, 0.73309705561613525, 0.73391494002180591, 0.73473282442747656, 0.73582333696837077, 0.73664122137404142, 0.73691384950926497, 0.73718647764448852, 0.73854961832060628, 0.73909487459105339, 0.73991275899672404, 0.73991275899672404, 0.74154852780806535, 0.74209378407851245, 0.74345692475463021, 0.74509269356597152, 0.74563794983641862, 0.74618320610686573, 0.74727371864775993, 0.74836423118865414, 0.74863685932387769, 0.74863685932387769, 0.74863685932387769, 0.7497273718647719, 0.7497273718647719, 0.75054525627044255, 0.75163576881133676, 0.75190839694656031, 0.75245365321700741, 0.75354416575790162, 0.75381679389312517, 0.75463467829879582, 0.75490730643401938, 0.75572519083969003, 0.75599781897491358, 0.75627044711013713, 0.75708833151580779, 0.75736095965103134, 0.75817884405670199, 0.7592693565975962, 0.76008724100326686, 0.76035986913849041, 0.76090512540893751, 0.76199563794983172, 0.76254089422027882, 0.76308615049072592, 0.76335877862594947, 0.76335877862594947, 0.76472191930206723, 0.76499454743729078, 0.76499454743729078, 0.76526717557251434, 0.76581243184296144, 0.76690294438385564, 0.7677208287895263, 0.7682660850599734, 0.76881134133042051, 0.76962922573609116, 0.77044711014176182, 0.77099236641220892, 0.77153762268265602, 0.77153762268265602, 0.77235550708832668, 0.77317339149399733, 0.77344601962922088, 0.77426390403489154, 0.77480916030533864, 0.7761723009814564, 0.77644492911667995, 0.77644492911667995, 0.7767175572519035, 0.77699018538712705, 0.77780806979279771, 0.77862595419846836, 0.77889858233369191, 0.77917121046891546, 0.77998909487458612, 0.78080697928025677, 0.78162486368592743, 0.78244274809159808, 0.78271537622682164, 0.78298800436204519, 0.78380588876771584, 0.78489640130861005, 0.78598691384950425, 0.78598691384950425, 0.78680479825517491, 0.78735005452562201, 0.78816793893129267, 0.78898582333696332, 0.79007633587785753, 0.79143947655397529, 0.79198473282442239, 0.79280261723009304, 0.79334787350054015, 0.79334787350054015, 0.7936205016357637, 0.7941657579062108, 0.79498364231188146, 0.79525627044710501, 0.79580152671755211, 0.79634678298799921, 0.79689203925844632, 0.79798255179934052, 0.79852780806978763, 0.79880043620501118, 0.79907306434023473, 0.79961832061068183, 0.80016357688112894, 0.80043620501635249, 0.80098146128679959, 0.80098146128679959, 0.80179934569247024, 0.80234460196291735, 0.8026172300981409, 0.80288985823336445, 0.80288985823336445, 0.80425299890948221, 0.80452562704470576, 0.80507088331515286, 0.80561613958559997, 0.80643402399127062, 0.80752453653216483, 0.80834242093783548, 0.80888767720828259, 0.81052344601962389, 0.8121592148309652, 0.81243184296618876, 0.81270447110141231, 0.81297709923663586, 0.81352235550708296, 0.81406761177753006, 0.81461286804797717, 0.81488549618320072, 0.81543075245364782, 0.81624863685931848, 0.81706652126498913, 0.81761177753543623, 0.81870229007633044, 0.81924754634677754, 0.82033805888767175, 0.82088331515811885, 0.82170119956378951, 0.82251908396946016, 0.82333696837513082, 0.82360959651035437, 0.82388222464557792, 0.82524536532169568, 0.82551799345691923, 0.82579062159214278, 0.82579062159214278, 0.82660850599781344, 0.82688113413303699, 0.82742639040348409, 0.82769901853870764, 0.82797164667393119, 0.8285169029443783, 0.83015267175571961, 0.83015267175571961, 0.83015267175571961, 0.83069792802616671, 0.83124318429661381, 0.83151581243183736, 0.83178844056706092, 0.83260632497273157, 0.83396946564884933, 0.83478735005451998, 0.83505997818974353, 0.83560523446019064, 0.83642311886586129, 0.8369683751363084, 0.8375136314067555, 0.8380588876772026, 0.83860414394764971, 0.83942202835332036, 0.83969465648854391, 0.84105779716466167, 0.84187568157033232, 0.84269356597600298, 0.84378407851689718, 0.84405670665212074, 0.84460196292256784, 0.84487459105779139, 0.84487459105779139, 0.84541984732823849, 0.84569247546346205, 0.84569247546346205, 0.8470556161395798, 0.84787350054525046, 0.84841875681569756, 0.84896401308614466, 0.84896401308614466, 0.84978189749181532, 0.85032715376226242, 0.85059978189748597, 0.85087241003270953, 0.85196292257360373, 0.85305343511449794, 0.85359869138494504, 0.85359869138494504, 0.85414394765539214, 0.85468920392583925, 0.856052344601957, 0.85659760087240411, 0.85741548527807476, 0.85768811341329831, 0.85905125408941607, 0.85959651035986318, 0.86014176663031028, 0.86095965103598093, 0.86150490730642804, 0.86232279171209869, 0.86259541984732224, 0.86286804798254579, 0.86423118865866355, 0.8645038167938871, 0.86586695747000486, 0.86613958560522841, 0.86641221374045196, 0.86750272628134617, 0.86832061068701683, 0.86859323882224038, 0.86886586695746393, 0.86941112322791103, 0.86968375136313458, 0.87050163576880524, 0.87159214830969944, 0.87268266085059365, 0.8735005452562643, 0.87486368593238206, 0.87486368593238206, 0.87513631406760561, 0.87540894220282917, 0.87622682660849982, 0.87731733914939403, 0.87786259541984113, 0.87840785169028823, 0.87895310796073534, 0.87922573609595889, 0.87949836423118244, 0.87949836423118244, 0.88058887677207665, 0.88167938931297085, 0.88249727371864151, 0.88386041439475926, 0.88440567066520637, 0.88495092693565347, 0.88549618320610057, 0.88576881134132412, 0.88631406761177123, 0.88713195201744188, 0.88767720828788899, 0.88767720828788899, 0.88849509269355964, 0.88876772082878319, 0.8898582333696774, 0.89013086150490095, 0.89067611777534805, 0.8909487459105716, 0.8909487459105716, 0.89149400218101871, 0.89231188658668936, 0.89285714285713647, 0.89312977099236002, 0.89394765539803067, 0.89422028353325422, 0.89449291166847777, 0.89503816793892488, 0.89531079607414843, 0.89558342420937198, 0.89694656488548974, 0.89749182115593684, 0.8988549618320546, 0.89912758996727815, 0.89967284623772525, 0.90021810250817236, 0.90103598691384301, 0.90158124318429012, 0.90185387131951367, 0.90212649945473722, 0.90239912758996077, 0.90267175572518432, 0.90294438386040787, 0.90321701199563142, 0.90458015267174918, 0.90539803707741984, 0.90594329334786694, 0.90621592148309049, 0.9073064340239847, 0.90812431842965535, 0.9083969465648789, 0.9083969465648789, 0.90866957470010246, 0.90894220283532601, 0.90976008724099666, 0.90976008724099666, 0.91003271537622021, 0.91057797164666732, 0.91112322791711442, 0.91112322791711442, 0.91139585605233797, 0.91166848418756152, 0.91166848418756152, 0.91221374045800863, 0.91248636859323218, 0.91303162486367928, 0.91330425299890283, 0.91412213740457349, 0.91439476553979704, 0.91521264994546769, 0.9157579062159148, 0.9163031624863619, 0.91657579062158545, 0.916848418756809, 0.91739367502725611, 0.91766630316247966, 0.91848418756815031, 0.91930207197382097, 0.91930207197382097, 0.92066521264993872, 0.92175572519083293, 0.92284623773172714, 0.92311886586695069, 0.92366412213739779, 0.92393675027262134, 0.92393675027262134, 0.92448200654306845, 0.92557251908396265, 0.92557251908396265, 0.92639040348963331, 0.92666303162485686, 0.92693565976008041, 0.92775354416575107, 0.92802617230097462, 0.92829880043619817, 0.92911668484186882, 0.93020719738276303, 0.93047982551798658, 0.93075245365321013, 0.93102508178843368, 0.93129770992365724, 0.93184296619410434, 0.93184296619410434, 0.93266085059977499, 0.93266085059977499, 0.93266085059977499, 0.93347873500544565, 0.93402399127589275, 0.93484187568156341, 0.93538713195201051, 0.93565976008723406, 0.93620501635768116, 0.93675027262812827, 0.93702290076335182, 0.93729552889857537, 0.93729552889857537, 0.93756815703379892, 0.93784078516902247, 0.93838604143946958, 0.93838604143946958, 0.93865866957469313, 0.93865866957469313, 0.93865866957469313, 0.93947655398036378, 0.94002181025081089, 0.94056706652125799, 0.94083969465648154, 0.94083969465648154, 0.94138495092692864, 0.94165757906215219, 0.94247546346782285, 0.9427480916030464, 0.9427480916030464, 0.94302071973826995, 0.94411123227916416, 0.94465648854961126, 0.94492911668483481, 0.94601962922572902, 0.94683751363139967, 0.94738276990184678, 0.94738276990184678, 0.94738276990184678, 0.94765539803707033, 0.94847328244274098, 0.94847328244274098, 0.94874591057796454, 0.94929116684841164, 0.94983642311885874, 0.95010905125408229, 0.9506543075245294, 0.95147219193020005, 0.95229007633587071, 0.95338058887676491, 0.95419847328243557, 0.95474372955288267, 0.95474372955288267, 0.95501635768810622, 0.95501635768810622, 0.95637949836422398, 0.95637949836422398, 0.95665212649944753, 0.95692475463467108, 0.95747001090511819, 0.95747001090511819, 0.95747001090511819, 0.95828789531078884, 0.95910577971645949, 0.95910577971645949, 0.95992366412213015, 0.96128680479824791, 0.96183206106869501, 0.96210468920391856, 0.96319520174481277, 0.96374045801525987, 0.96374045801525987, 0.96455834242093053, 0.96455834242093053, 0.96483097055615408, 0.96483097055615408, 0.96510359869137763, 0.96564885496182473, 0.96619411123227184, 0.96619411123227184, 0.96701199563794249, 0.96782988004361314, 0.9686477644492838, 0.96892039258450735, 0.96973827699017801, 0.97055616139584866, 0.97082878953107221, 0.97082878953107221, 0.97082878953107221, 0.97110141766629576, 0.97164667393674287, 0.97164667393674287, 0.97164667393674287, 0.97219193020718997, 0.97246455834241352, 0.97273718647763707, 0.97300981461286062, 0.97328244274808418, 0.97410032715375483, 0.97519083969464904, 0.97546346782987259, 0.97546346782987259, 0.97600872410031969, 0.97628135223554324, 0.97628135223554324, 0.97682660850599035, 0.97737186477643745, 0.977644492911661, 0.9781897491821081, 0.9781897491821081, 0.97873500545255521, 0.97873500545255521, 0.97982551799344941, 0.98091603053434362, 0.98091603053434362, 0.98146128680479072, 0.98200654307523783, 0.98200654307523783, 0.98255179934568493, 0.98282442748090848, 0.98364231188657913, 0.98446019629224979, 0.98446019629224979, 0.98500545256269689, 0.9866412213740382, 0.98718647764448531, 0.98745910577970886, 0.98827699018537951, 0.98854961832060306, 0.98882224645582661, 0.98964013086149727, 0.98991275899672082, 0.99073064340239148, 0.99127589967283858, 0.99127589967283858, 0.99209378407850923, 0.99345692475462699, 0.99345692475462699, 0.99400218102507409, 0.99427480916029765, 0.9945474372955212, 0.9950926935659683, 0.99536532170119185, 0.99536532170119185, 0.99536532170119185, 0.99672846237730961, 0.99727371864775671, 0.99727371864775671, 0.99754634678298026, 0.99781897491820382, 0.99836423118865092, 0.99863685932387447, 0.99863685932387447, 0.99918211559432157, 0.99918211559432157, 0.99972737186476868, 0.99999999999999223];

plot(theo, '-', 'LineWidth', line_width, 'Color', [211, 84, 0]/256);
hold all;
grid on;
plot(srw, '-', 'LineWidth', line_width, 'Color', [26, 188, 156]/256);
plot(we, '-', 'LineWidth', line_width, 'Color', [52, 152, 219]/256);
axis([0 1000 0 1]);
legend('Theo', 'SRW', 'WE', 'Location', 'Best');
xlabel('Node Id Ordered by Degree (Descending)');
ylabel('CDF');
print -painters -dpdf -r150 Barabasi-CDF-Bias-Sorted-Descending-Large.pdf;

%% PDF bias sorted -1 budget 1000000 barabasi
goodplot();
line_width = 4;

theo = [0.010214357646381816, 0.009351172493166452, 0.00927924039706517, 0.0076248021867357215, 0.006617752841317796, 0.006401956553013955, 0.006330024456912674, 0.0055387713997985906, 0.00539490720759603, 0.005251043015393469, 0.005251043015393469, 0.005179110919292188, 0.004963314630988347, 0.004819450438785787, 0.004459789958279384, 0.0043159257660768235, 0.0043159257660768235, 0.004172061573874263, 0.004100129477772983, 0.004028197381671702, 0.004028197381671702, 0.003956265285570422, 0.003956265285570422, 0.003884333189469141, 0.003884333189469141, 0.0037404689972665803, 0.0037404689972665803, 0.0036685369011653, 0.0036685369011653, 0.0035966048050640196, 0.0035966048050640196, 0.0034527406128614588, 0.0034527406128614588, 0.0033808085167601784, 0.0032369443245576176, 0.0032369443245576176, 0.0032369443245576176, 0.003165012228456337, 0.0030211480362537764, 0.0030211480362537764, 0.002949215940152496, 0.002949215940152496, 0.002949215940152496, 0.0028772838440512156, 0.0028772838440512156, 0.0028772838440512156, 0.0028053517479499353, 0.002733419651848655, 0.002733419651848655, 0.0026614875557473745, 0.0026614875557473745, 0.0026614875557473745, 0.002589555459646094, 0.002589555459646094, 0.002589555459646094, 0.0025176233635448137, 0.002373759171342253, 0.002373759171342253, 0.002373759171342253, 0.0023018270752409725, 0.0023018270752409725, 0.0023018270752409725, 0.0023018270752409725, 0.0023018270752409725, 0.002229894979139692, 0.002229894979139692, 0.0021579628830384117, 0.0021579628830384117, 0.0020860307869371313, 0.0020860307869371313, 0.0020860307869371313, 0.0020860307869371313, 0.0020860307869371313, 0.0020860307869371313, 0.002014098690835851, 0.002014098690835851, 0.002014098690835851, 0.002014098690835851, 0.002014098690835851, 0.0019421665947345706, 0.0019421665947345706, 0.0018702344986332902, 0.0018702344986332902, 0.0018702344986332902, 0.0018702344986332902, 0.0018702344986332902, 0.0017983024025320098, 0.0017983024025320098, 0.0017983024025320098, 0.0017983024025320098, 0.0017983024025320098, 0.0017983024025320098, 0.0017263703064307294, 0.0017263703064307294, 0.0017263703064307294, 0.0017263703064307294, 0.0017263703064307294, 0.0017263703064307294, 0.001654438210329449, 0.001654438210329449, 0.001654438210329449, 0.001654438210329449, 0.001654438210329449, 0.001654438210329449, 0.001654438210329449, 0.001654438210329449, 0.0015825061142281686, 0.0015825061142281686, 0.0015825061142281686, 0.0015825061142281686, 0.0015825061142281686, 0.0015105740181268882, 0.0015105740181268882, 0.0015105740181268882, 0.0015105740181268882, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0014386419220256078, 0.0013667098259243274, 0.0013667098259243274, 0.0013667098259243274, 0.0013667098259243274, 0.0013667098259243274, 0.0013667098259243274, 0.0013667098259243274, 0.0013667098259243274, 0.0013667098259243274, 0.0013667098259243274, 0.0013667098259243274, 0.0013667098259243274, 0.0013667098259243274, 0.001294777729823047, 0.001294777729823047, 0.001294777729823047, 0.001294777729823047, 0.001294777729823047, 0.001294777729823047, 0.001294777729823047, 0.001294777729823047, 0.001294777729823047, 0.001294777729823047, 0.001294777729823047, 0.001294777729823047, 0.001294777729823047, 0.001294777729823047, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0012228456337217667, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0011509135376204863, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010789814415192059, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0010070493454179255, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0009351172493166451, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0008631851532153647, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007912530571140843, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0007193209610128039, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0006473888649115235, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005754567688102431, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627, 0.0005035246727089627];
srw = [0.04850284583024004, 0.047512991833704527, 0.04256372185102698, 0.031180400890868598, 0.02177678792378124, 0.01732244493937144, 0.02103439742637961, 0.013363028953229399, 0.01311556545409552, 0.016085127443702055, 0.011630784459292255, 0.012620638455827766, 0.005939123979213066, 0.011135857461024499, 0.004949269982677555, 0.0076713684731502104, 0.007423904974016332, 0.0056916604800791885, 0.00544419698094531, 0.0047018064835436775, 0.007176441474882455, 0.007176441474882455, 0.00544419698094531, 0.0056916604800791885, 0.005939123979213066, 0.003959415986142044, 0.005196733481811433, 0.003711952487008166, 0.0056916604800791885, 0.0034644889878742884, 0.006186587478346944, 0.0034644889878742884, 0.0034644889878742884, 0.003959415986142044, 0.0034644889878742884, 0.002722098490472655, 0.004206879485275922, 0.003959415986142044, 0.004454342984409799, 0.0022271714922048997, 0.0032170254887404106, 0.0022271714922048997, 0.0034644889878742884, 0.003711952487008166, 0.0024746349913387774, 0.002722098490472655, 0.001979707993071022, 0.002722098490472655, 0.001979707993071022, 0.002722098490472655, 0.002722098490472655, 0.0017322444939371442, 0.0012373174956693887, 0.001979707993071022, 0.0014847809948032665, 0.001979707993071022, 0.0024746349913387774, 0.0024746349913387774, 0.001979707993071022, 0.0014847809948032665, 0.0014847809948032665, 0.002722098490472655, 0.0012373174956693887, 0.00024746349913387774, 0.000989853996535511, 0.0017322444939371442, 0.0017322444939371442, 0.001979707993071022, 0.0007423904974016332, 0.0014847809948032665, 0.0017322444939371442, 0.0014847809948032665, 0.0012373174956693887, 0.0012373174956693887, 0.0014847809948032665, 0.0017322444939371442, 0.00024746349913387774, 0.0007423904974016332, 0.0012373174956693887, 0.0014847809948032665, 0.000989853996535511, 0.0004949269982677555, 0.0007423904974016332, 0.0012373174956693887, 0.0004949269982677555, 0.000989853996535511, 0.0014847809948032665, 0.0012373174956693887, 0.0004949269982677555, 0.000989853996535511, 0.0007423904974016332, 0.0014847809948032665, 0.0017322444939371442, 0.0012373174956693887, 0.0004949269982677555, 0.0004949269982677555, 0.000989853996535511, 0.0017322444939371442, 0.0007423904974016332, 0.001979707993071022, 0.0007423904974016332, 0.001979707993071022, 0.0007423904974016332, 0.000989853996535511, 0.0004949269982677555, 0.000989853996535511, 0.0007423904974016332, 0.000989853996535511, 0.00024746349913387774, 0.0014847809948032665, 0.00024746349913387774, 0.0014847809948032665, 0.000989853996535511, 0.0014847809948032665, 0.0004949269982677555, 0.0017322444939371442, 0.0007423904974016332, 0.0007423904974016332, 0.0004949269982677555, 0.000989853996535511, 0.000989853996535511, 0.0004949269982677555, 0.0012373174956693887, 0.0014847809948032665, 0.000989853996535511, 0.0012373174956693887, 0.000989853996535511, 0.0007423904974016332, 0.000989853996535511, 0.000989853996535511, 0.0004949269982677555, 0.0, 0.0004949269982677555, 0.00024746349913387774, 0.00024746349913387774, 0.0007423904974016332, 0.0, 0.000989853996535511, 0.0004949269982677555, 0.00024746349913387774, 0.0004949269982677555, 0.0007423904974016332, 0.0012373174956693887, 0.0004949269982677555, 0.0007423904974016332, 0.0007423904974016332, 0.000989853996535511, 0.0007423904974016332, 0.0004949269982677555, 0.000989853996535511, 0.0004949269982677555, 0.0007423904974016332, 0.0004949269982677555, 0.0007423904974016332, 0.000989853996535511, 0.000989853996535511, 0.0007423904974016332, 0.000989853996535511, 0.0004949269982677555, 0.00024746349913387774, 0.0004949269982677555, 0.0012373174956693887, 0.0012373174956693887, 0.0, 0.001979707993071022, 0.0004949269982677555, 0.0007423904974016332, 0.0007423904974016332, 0.0004949269982677555, 0.0022271714922048997, 0.0004949269982677555, 0.0007423904974016332, 0.0014847809948032665, 0.000989853996535511, 0.000989853996535511, 0.0012373174956693887, 0.0007423904974016332, 0.0, 0.0007423904974016332, 0.0007423904974016332, 0.0007423904974016332, 0.0, 0.0004949269982677555, 0.0014847809948032665, 0.0012373174956693887, 0.0007423904974016332, 0.0004949269982677555, 0.0007423904974016332, 0.00024746349913387774, 0.0004949269982677555, 0.0007423904974016332, 0.0004949269982677555, 0.0004949269982677555, 0.0, 0.0007423904974016332, 0.00024746349913387774, 0.00024746349913387774, 0.0007423904974016332, 0.0007423904974016332, 0.0017322444939371442, 0.0007423904974016332, 0.0017322444939371442, 0.0004949269982677555, 0.0004949269982677555, 0.0004949269982677555, 0.0007423904974016332, 0.00024746349913387774, 0.0004949269982677555, 0.00024746349913387774, 0.0007423904974016332, 0.000989853996535511, 0.0007423904974016332, 0.0012373174956693887, 0.0, 0.0007423904974016332, 0.0004949269982677555, 0.0012373174956693887, 0.00024746349913387774, 0.000989853996535511, 0.0014847809948032665, 0.0012373174956693887, 0.000989853996535511, 0.0007423904974016332, 0.0012373174956693887, 0.0004949269982677555, 0.0007423904974016332, 0.00024746349913387774, 0.0007423904974016332, 0.0007423904974016332, 0.0004949269982677555, 0.0, 0.0007423904974016332, 0.0017322444939371442, 0.001979707993071022, 0.00024746349913387774, 0.000989853996535511, 0.00024746349913387774, 0.0012373174956693887, 0.0004949269982677555, 0.0012373174956693887, 0.0, 0.0004949269982677555, 0.0012373174956693887, 0.000989853996535511, 0.0007423904974016332, 0.00024746349913387774, 0.0007423904974016332, 0.0007423904974016332, 0.0004949269982677555, 0.0007423904974016332, 0.0007423904974016332, 0.0, 0.0004949269982677555, 0.0004949269982677555, 0.0004949269982677555, 0.0004949269982677555, 0.00024746349913387774, 0.000989853996535511, 0.0004949269982677555, 0.00024746349913387774, 0.0007423904974016332, 0.00024746349913387774, 0.00024746349913387774, 0.0004949269982677555, 0.00024746349913387774, 0.0014847809948032665, 0.000989853996535511, 0.000989853996535511, 0.0004949269982677555, 0.0012373174956693887, 0.0007423904974016332, 0.0007423904974016332, 0.000989853996535511, 0.000989853996535511, 0.0004949269982677555, 0.00024746349913387774, 0.0012373174956693887, 0.0, 0.0004949269982677555, 0.000989853996535511, 0.0004949269982677555, 0.00024746349913387774, 0.0004949269982677555, 0.00024746349913387774, 0.00024746349913387774, 0.00024746349913387774, 0.00024746349913387774, 0.0007423904974016332, 0.0004949269982677555, 0.0004949269982677555, 0.0007423904974016332, 0.000989853996535511, 0.0007423904974016332, 0.00024746349913387774, 0.0007423904974016332, 0.0004949269982677555, 0.0007423904974016332, 0.0007423904974016332, 0.0, 0.0, 0.0004949269982677555, 0.0012373174956693887, 0.0004949269982677555, 0.0007423904974016332, 0.0007423904974016332, 0.0004949269982677555, 0.000989853996535511, 0.00024746349913387774, 0.0004949269982677555, 0.0, 0.0007423904974016332, 0.00024746349913387774, 0.00024746349913387774, 0.0007423904974016332, 0.0007423904974016332, 0.00024746349913387774, 0.0004949269982677555, 0.0007423904974016332, 0.00024746349913387774, 0.0017322444939371442, 0.0007423904974016332, 0.00024746349913387774, 0.0004949269982677555, 0.000989853996535511, 0.00024746349913387774, 0.0, 0.0004949269982677555, 0.0012373174956693887, 0.0004949269982677555, 0.0007423904974016332, 0.00024746349913387774, 0.0, 0.0012373174956693887, 0.000989853996535511, 0.0004949269982677555, 0.000989853996535511, 0.00024746349913387774, 0.0004949269982677555, 0.0004949269982677555, 0.0007423904974016332, 0.0, 0.0004949269982677555, 0.0007423904974016332, 0.000989853996535511, 0.0012373174956693887, 0.0012373174956693887, 0.0004949269982677555, 0.0004949269982677555, 0.0, 0.0007423904974016332, 0.0007423904974016332, 0.0004949269982677555, 0.0007423904974016332, 0.00024746349913387774, 0.0007423904974016332, 0.0007423904974016332, 0.0004949269982677555, 0.0012373174956693887, 0.0007423904974016332, 0.000989853996535511, 0.0007423904974016332, 0.000989853996535511, 0.0004949269982677555, 0.0007423904974016332, 0.0004949269982677555, 0.000989853996535511, 0.0004949269982677555, 0.0007423904974016332, 0.00024746349913387774, 0.0007423904974016332, 0.0007423904974016332, 0.0012373174956693887, 0.0004949269982677555, 0.0004949269982677555, 0.0007423904974016332, 0.0014847809948032665, 0.0, 0.0007423904974016332, 0.00024746349913387774, 0.00024746349913387774, 0.000989853996535511, 0.0004949269982677555, 0.00024746349913387774, 0.0007423904974016332, 0.00024746349913387774, 0.00024746349913387774, 0.00024746349913387774, 0.0007423904974016332, 0.0007423904974016332, 0.0004949269982677555, 0.0004949269982677555, 0.00024746349913387774, 0.000989853996535511, 0.0007423904974016332, 0.0004949269982677555, 0.0004949269982677555, 0.0004949269982677555, 0.0004949269982677555, 0.00024746349913387774, 0.0004949269982677555, 0.00024746349913387774, 0.0014847809948032665, 0.0007423904974016332, 0.0012373174956693887, 0.000989853996535511, 0.0004949269982677555, 0.0004949269982677555, 0.000989853996535511, 0.000989853996535511, 0.000989853996535511, 0.0004949269982677555, 0.0007423904974016332, 0.0, 0.00024746349913387774, 0.0, 0.0007423904974016332, 0.0012373174956693887, 0.0, 0.000989853996535511, 0.0007423904974016332, 0.0007423904974016332, 0.00024746349913387774, 0.0012373174956693887, 0.0004949269982677555, 0.000989853996535511, 0.0004949269982677555, 0.0004949269982677555, 0.00024746349913387774, 0.00024746349913387774, 0.00024746349913387774, 0.0007423904974016332, 0.0004949269982677555, 0.0004949269982677555, 0.0004949269982677555, 0.00024746349913387774, 0.000989853996535511, 0.00024746349913387774, 0.00024746349913387774, 0.0, 0.000989853996535511, 0.0007423904974016332, 0.00024746349913387774, 0.0007423904974016332, 0.00024746349913387774, 0.00024746349913387774, 0.00024746349913387774, 0.0, 0.00024746349913387774, 0.0004949269982677555, 0.00024746349913387774, 0.0007423904974016332, 0.0007423904974016332, 0.0004949269982677555, 0.0007423904974016332, 0.00024746349913387774, 0.0004949269982677555, 0.0012373174956693887, 0.0004949269982677555, 0.0004949269982677555, 0.00024746349913387774, 0.0014847809948032665, 0.0004949269982677555, 0.0, 0.0007423904974016332, 0.0, 0.0004949269982677555, 0.0004949269982677555, 0.000989853996535511, 0.0007423904974016332, 0.0004949269982677555, 0.0004949269982677555, 0.0007423904974016332, 0.0007423904974016332, 0.00024746349913387774, 0.0004949269982677555, 0.0004949269982677555, 0.00024746349913387774, 0.00024746349913387774, 0.0, 0.0, 0.0004949269982677555, 0.00024746349913387774, 0.0007423904974016332, 0.0012373174956693887, 0.0004949269982677555, 0.0007423904974016332, 0.0012373174956693887, 0.00024746349913387774, 0.0007423904974016332, 0.00024746349913387774, 0.000989853996535511, 0.0004949269982677555, 0.0012373174956693887, 0.000989853996535511, 0.0004949269982677555, 0.00024746349913387774, 0.00024746349913387774, 0.000989853996535511, 0.00024746349913387774, 0.0007423904974016332, 0.0007423904974016332, 0.00024746349913387774, 0.0, 0.0007423904974016332, 0.00024746349913387774, 0.00024746349913387774, 0.0004949269982677555, 0.0004949269982677555, 0.0007423904974016332, 0.0007423904974016332, 0.00024746349913387774, 0.0014847809948032665, 0.0004949269982677555, 0.0004949269982677555, 0.0, 0.0004949269982677555, 0.000989853996535511, 0.00024746349913387774, 0.0, 0.0012373174956693887, 0.00024746349913387774, 0.0004949269982677555, 0.0007423904974016332, 0.00024746349913387774, 0.00024746349913387774, 0.0004949269982677555, 0.0, 0.00024746349913387774, 0.0004949269982677555, 0.0, 0.0012373174956693887, 0.0004949269982677555, 0.0007423904974016332, 0.0007423904974016332, 0.00024746349913387774, 0.0, 0.0, 0.00024746349913387774, 0.0004949269982677555, 0.0004949269982677555, 0.00024746349913387774, 0.0004949269982677555, 0.0007423904974016332, 0.0014847809948032665, 0.0004949269982677555, 0.0004949269982677555, 0.0014847809948032665, 0.00024746349913387774, 0.0012373174956693887, 0.0, 0.0004949269982677555, 0.00024746349913387774, 0.0004949269982677555, 0.00024746349913387774, 0.00024746349913387774, 0.00024746349913387774, 0.0004949269982677555, 0.00024746349913387774, 0.0004949269982677555, 0.0004949269982677555, 0.00024746349913387774, 0.00024746349913387774, 0.0004949269982677555, 0.0, 0.0004949269982677555, 0.0007423904974016332, 0.00024746349913387774, 0.0004949269982677555, 0.0004949269982677555, 0.0004949269982677555, 0.0, 0.0004949269982677555, 0.0004949269982677555, 0.00024746349913387774, 0.00024746349913387774, 0.0004949269982677555, 0.00024746349913387774, 0.0007423904974016332, 0.0007423904974016332, 0.0007423904974016332, 0.00024746349913387774, 0.0, 0.0007423904974016332, 0.0007423904974016332, 0.000989853996535511, 0.0, 0.0012373174956693887, 0.000989853996535511, 0.00024746349913387774, 0.00024746349913387774, 0.00024746349913387774, 0.0, 0.0004949269982677555, 0.000989853996535511, 0.00024746349913387774, 0.0, 0.0007423904974016332, 0.0004949269982677555, 0.0007423904974016332, 0.000989853996535511, 0.0004949269982677555, 0.00024746349913387774, 0.0007423904974016332, 0.0004949269982677555, 0.00024746349913387774, 0.00024746349913387774, 0.0004949269982677555, 0.0007423904974016332, 0.0007423904974016332, 0.0004949269982677555, 0.0004949269982677555, 0.0007423904974016332, 0.00024746349913387774, 0.00024746349913387774, 0.0007423904974016332, 0.0, 0.00024746349913387774, 0.0004949269982677555, 0.00024746349913387774, 0.0007423904974016332, 0.0, 0.0007423904974016332, 0.00024746349913387774, 0.00024746349913387774, 0.0007423904974016332, 0.0007423904974016332, 0.0004949269982677555, 0.000989853996535511, 0.00024746349913387774, 0.00024746349913387774, 0.00024746349913387774, 0.00024746349913387774, 0.0, 0.00024746349913387774, 0.0007423904974016332, 0.000989853996535511, 0.0, 0.00024746349913387774, 0.0004949269982677555, 0.0, 0.0004949269982677555, 0.0, 0.00024746349913387774, 0.000989853996535511, 0.00024746349913387774, 0.0004949269982677555, 0.0004949269982677555, 0.0, 0.0007423904974016332, 0.0007423904974016332, 0.0012373174956693887, 0.00024746349913387774, 0.00024746349913387774, 0.0007423904974016332, 0.0007423904974016332, 0.0007423904974016332, 0.00024746349913387774, 0.0004949269982677555, 0.0007423904974016332, 0.00024746349913387774, 0.00024746349913387774, 0.0, 0.00024746349913387774, 0.0, 0.001979707993071022, 0.00024746349913387774, 0.0, 0.0007423904974016332, 0.00024746349913387774, 0.00024746349913387774, 0.0004949269982677555, 0.0004949269982677555, 0.0004949269982677555, 0.0004949269982677555, 0.00024746349913387774, 0.000989853996535511, 0.0, 0.00024746349913387774, 0.00024746349913387774, 0.0012373174956693887, 0.00024746349913387774, 0.00024746349913387774, 0.0004949269982677555, 0.0007423904974016332, 0.0, 0.0004949269982677555, 0.0004949269982677555, 0.0, 0.00024746349913387774, 0.0004949269982677555, 0.0007423904974016332, 0.0004949269982677555, 0.00024746349913387774, 0.00024746349913387774, 0.00024746349913387774, 0.0004949269982677555, 0.0, 0.0, 0.0007423904974016332, 0.0007423904974016332, 0.0, 0.0004949269982677555, 0.00024746349913387774, 0.000989853996535511, 0.0, 0.0004949269982677555, 0.0004949269982677555, 0.000989853996535511, 0.0, 0.00024746349913387774, 0.0004949269982677555, 0.0007423904974016332, 0.00024746349913387774, 0.0, 0.00024746349913387774, 0.000989853996535511, 0.0004949269982677555, 0.0, 0.00024746349913387774, 0.0004949269982677555, 0.0004949269982677555, 0.0004949269982677555, 0.0004949269982677555, 0.0012373174956693887, 0.0007423904974016332, 0.0007423904974016332, 0.0004949269982677555, 0.00024746349913387774, 0.0004949269982677555, 0.0, 0.0004949269982677555, 0.0004949269982677555, 0.0, 0.0, 0.0012373174956693887, 0.00024746349913387774, 0.00024746349913387774, 0.0, 0.0, 0.0007423904974016332, 0.00024746349913387774, 0.0004949269982677555, 0.0007423904974016332, 0.0004949269982677555, 0.0004949269982677555, 0.0, 0.0004949269982677555, 0.0004949269982677555, 0.00024746349913387774, 0.0004949269982677555, 0.0, 0.0, 0.0007423904974016332, 0.0004949269982677555, 0.00024746349913387774, 0.00024746349913387774, 0.0004949269982677555, 0.0004949269982677555, 0.00024746349913387774, 0.00024746349913387774, 0.0007423904974016332, 0.00024746349913387774, 0.00024746349913387774, 0.0004949269982677555, 0.0004949269982677555, 0.0, 0.0004949269982677555, 0.0007423904974016332, 0.0004949269982677555, 0.0007423904974016332, 0.0007423904974016332, 0.0004949269982677555, 0.000989853996535511, 0.0, 0.0012373174956693887, 0.0004949269982677555, 0.0, 0.0, 0.00024746349913387774, 0.0, 0.00024746349913387774, 0.0, 0.0, 0.0004949269982677555, 0.0, 0.00024746349913387774, 0.0, 0.00024746349913387774, 0.0007423904974016332, 0.00024746349913387774, 0.00024746349913387774, 0.0, 0.0004949269982677555, 0.0007423904974016332, 0.0, 0.00024746349913387774, 0.0, 0.0, 0.00024746349913387774, 0.00024746349913387774, 0.0, 0.00024746349913387774, 0.000989853996535511, 0.00024746349913387774, 0.0004949269982677555, 0.00024746349913387774, 0.0, 0.00024746349913387774, 0.0004949269982677555, 0.00024746349913387774, 0.0007423904974016332, 0.0, 0.0004949269982677555, 0.0004949269982677555, 0.00024746349913387774, 0.00024746349913387774, 0.00024746349913387774, 0.00024746349913387774, 0.00024746349913387774, 0.00024746349913387774, 0.0, 0.0012373174956693887, 0.0, 0.0004949269982677555, 0.0, 0.00024746349913387774, 0.0, 0.0004949269982677555, 0.0004949269982677555, 0.00024746349913387774, 0.00024746349913387774, 0.00024746349913387774, 0.0004949269982677555, 0.0004949269982677555, 0.0004949269982677555, 0.00024746349913387774, 0.00024746349913387774, 0.0007423904974016332, 0.00024746349913387774, 0.00024746349913387774, 0.00024746349913387774, 0.000989853996535511, 0.0004949269982677555, 0.0007423904974016332, 0.00024746349913387774, 0.00024746349913387774, 0.0004949269982677555, 0.0, 0.0, 0.00024746349913387774, 0.0004949269982677555, 0.00024746349913387774, 0.00024746349913387774, 0.0007423904974016332, 0.00024746349913387774, 0.0012373174956693887, 0.0004949269982677555, 0.0004949269982677555, 0.0, 0.0004949269982677555, 0.000989853996535511, 0.0004949269982677555, 0.00024746349913387774, 0.0004949269982677555, 0.0, 0.0, 0.00024746349913387774, 0.00024746349913387774, 0.0, 0.0004949269982677555, 0.00024746349913387774, 0.0007423904974016332, 0.0, 0.00024746349913387774, 0.0004949269982677555, 0.0004949269982677555, 0.000989853996535511, 0.00024746349913387774, 0.0004949269982677555, 0.0, 0.0007423904974016332, 0.0, 0.0, 0.0004949269982677555, 0.0007423904974016332, 0.00024746349913387774, 0.0012373174956693887, 0.00024746349913387774, 0.0007423904974016332, 0.0012373174956693887, 0.0, 0.0, 0.0007423904974016332, 0.000989853996535511, 0.0, 0.0007423904974016332, 0.0004949269982677555, 0.00024746349913387774, 0.000989853996535511, 0.0007423904974016332, 0.00024746349913387774, 0.00024746349913387774, 0.0004949269982677555, 0.0004949269982677555, 0.0, 0.0, 0.0, 0.0007423904974016332, 0.0, 0.000989853996535511, 0.0, 0.0, 0.00024746349913387774, 0.0, 0.0004949269982677555, 0.00024746349913387774, 0.0004949269982677555, 0.0, 0.000989853996535511, 0.00024746349913387774, 0.000989853996535511, 0.0007423904974016332, 0.00024746349913387774, 0.00024746349913387774, 0.0, 0.0004949269982677555, 0.0, 0.0004949269982677555, 0.00024746349913387774, 0.0004949269982677555, 0.0004949269982677555, 0.0007423904974016332, 0.0, 0.0, 0.0, 0.00024746349913387774, 0.0012373174956693887, 0.0, 0.0014847809948032665, 0.0004949269982677555, 0.000989853996535511, 0.0, 0.0, 0.00024746349913387774, 0.00024746349913387774, 0.0004949269982677555, 0.0, 0.00024746349913387774, 0.0007423904974016332, 0.00024746349913387774, 0.0007423904974016332, 0.0007423904974016332, 0.0007423904974016332, 0.0007423904974016332, 0.0, 0.00024746349913387774, 0.0, 0.00024746349913387774, 0.00024746349913387774, 0.0, 0.0, 0.00024746349913387774, 0.0, 0.0004949269982677555, 0.0007423904974016332, 0.0004949269982677555, 0.0007423904974016332, 0.0, 0.0004949269982677555, 0.0, 0.0, 0.0004949269982677555, 0.0, 0.00024746349913387774, 0.00024746349913387774, 0.0007423904974016332, 0.0, 0.0004949269982677555, 0.0004949269982677555, 0.0004949269982677555, 0.0, 0.00024746349913387774, 0.0, 0.00024746349913387774, 0.0, 0.0, 0.0007423904974016332, 0.00024746349913387774, 0.0, 0.0004949269982677555, 0.0004949269982677555, 0.00024746349913387774, 0.0004949269982677555, 0.0007423904974016332, 0.0004949269982677555, 0.00024746349913387774, 0.00024746349913387774, 0.000989853996535511, 0.0, 0.0004949269982677555];
we = [0.015710382513661202, 0.012950819672131148, 0.01407103825136612, 0.00953551912568306, 0.0075409836065573775, 0.007841530054644809, 0.00680327868852459, 0.006174863387978142, 0.005901639344262295, 0.006038251366120219, 0.005136612021857924, 0.005601092896174864, 0.004918032786885246, 0.0053005464480874315, 0.004562841530054645, 0.004754098360655738, 0.0037978142076502733, 0.004316939890710383, 0.004289617486338798, 0.00412568306010929, 0.003961748633879781, 0.0040710382513661205, 0.003524590163934426, 0.003907103825136612, 0.0037978142076502733, 0.003469945355191257, 0.003551912568306011, 0.003278688524590164, 0.0034972677595628415, 0.0040163934426229505, 0.0032240437158469947, 0.0031420765027322405, 0.003114754098360656, 0.0036065573770491803, 0.0031420765027322405, 0.0027049180327868854, 0.003825136612021858, 0.003278688524590164, 0.002459016393442623, 0.003005464480874317, 0.0027868852459016396, 0.002923497267759563, 0.0027868852459016396, 0.003524590163934426, 0.0029508196721311475, 0.002978142076502732, 0.002568306010928962, 0.002978142076502732, 0.0026775956284153008, 0.0027868852459016396, 0.0026775956284153008, 0.001830601092896175, 0.002377049180327869, 0.003114754098360656, 0.0022950819672131148, 0.002923497267759563, 0.0024043715846994535, 0.0022950819672131148, 0.0021038251366120217, 0.0021311475409836068, 0.0021038251366120217, 0.0021038251366120217, 0.0019672131147540984, 0.0022131147540983605, 0.0019672131147540984, 0.0021584699453551914, 0.001912568306010929, 0.0023224043715846993, 0.0018032786885245902, 0.001994535519125683, 0.0018579234972677596, 0.0023497267759562844, 0.00226775956284153, 0.001366120218579235, 0.0019398907103825138, 0.0017486338797814208, 0.0018852459016393444, 0.0023224043715846993, 0.001830601092896175, 0.001912568306010929, 0.0018579234972677596, 0.001830601092896175, 0.0018032786885245902, 0.0018852459016393444, 0.0019672131147540984, 0.0019672131147540984, 0.0015846994535519126, 0.0017486338797814208, 0.0017759562841530056, 0.001557377049180328, 0.0018579234972677596, 0.0016120218579234974, 0.001994535519125683, 0.0021038251366120217, 0.0015300546448087432, 0.0016939890710382514, 0.001830601092896175, 0.001830601092896175, 0.0016120218579234974, 0.0018032786885245902, 0.0021584699453551914, 0.001830601092896175, 0.0012568306010928962, 0.0016120218579234974, 0.0015300546448087432, 0.0018579234972677596, 0.0012568306010928962, 0.0017486338797814208, 0.0013934426229508198, 0.001830601092896175, 0.0018032786885245902, 0.0016120218579234974, 0.0012021857923497268, 0.0013934426229508198, 0.001284153005464481, 0.0010655737704918034, 0.0015300546448087432, 0.0015300546448087432, 0.0011202185792349728, 0.0014754098360655738, 0.0015300546448087432, 0.001366120218579235, 0.001284153005464481, 0.0013934426229508198, 0.0013934426229508198, 0.0016120218579234974, 0.0016939890710382514, 0.0015846994535519126, 0.001284153005464481, 0.0011748633879781422, 0.0012295081967213116, 0.0013934426229508198, 0.0016120218579234974, 0.0011202185792349728, 0.0010382513661202186, 0.0013387978142076504, 0.001366120218579235, 0.0011475409836065574, 0.0012021857923497268, 0.0012021857923497268, 0.001557377049180328, 0.0012295081967213116, 0.0009289617486338798, 0.001366120218579235, 0.0013114754098360656, 0.0015027322404371586, 0.001366120218579235, 0.001366120218579235, 0.0012295081967213116, 0.001366120218579235, 0.0013387978142076504, 0.0014480874316939892, 0.0012021857923497268, 0.001284153005464481, 0.0011202185792349728, 0.0013114754098360656, 0.0012021857923497268, 0.0011748633879781422, 0.0010655737704918034, 0.0012295081967213116, 0.001284153005464481, 0.0011748633879781422, 0.0012568306010928962, 0.001366120218579235, 0.0009562841530054645, 0.0012568306010928962, 0.0011202185792349728, 0.0016939890710382514, 0.001092896174863388, 0.001092896174863388, 0.001284153005464481, 0.0012021857923497268, 0.001092896174863388, 0.0014207650273224044, 0.0014207650273224044, 0.0013387978142076504, 0.0011475409836065574, 0.0011748633879781422, 0.001010928961748634, 0.0010655737704918034, 0.0012568306010928962, 0.0011748633879781422, 0.0009016393442622951, 0.0011475409836065574, 0.0014207650273224044, 0.0012021857923497268, 0.0009016393442622951, 0.001092896174863388, 0.0013114754098360656, 0.001010928961748634, 0.001092896174863388, 0.001284153005464481, 0.001092896174863388, 0.0013387978142076504, 0.0012295081967213116, 0.0006830601092896175, 0.0009016393442622951, 0.0009836065573770492, 0.001092896174863388, 0.001092896174863388, 0.0009016393442622951, 0.0012295081967213116, 0.0011748633879781422, 0.0012295081967213116, 0.001010928961748634, 0.0010655737704918034, 0.0009836065573770492, 0.0010655737704918034, 0.0012295081967213116, 0.0015027322404371586, 0.0012568306010928962, 0.0012021857923497268, 0.0012295081967213116, 0.0009016393442622951, 0.001366120218579235, 0.0008469945355191257, 0.0012568306010928962, 0.001284153005464481, 0.001092896174863388, 0.001010928961748634, 0.0007103825136612022, 0.0011748633879781422, 0.0009562841530054645, 0.0009836065573770492, 0.001366120218579235, 0.0009289617486338798, 0.0009562841530054645, 0.0009562841530054645, 0.0008743169398907104, 0.001284153005464481, 0.0010382513661202186, 0.0010382513661202186, 0.0015027322404371586, 0.0009289617486338798, 0.0012568306010928962, 0.001092896174863388, 0.0011475409836065574, 0.0008743169398907104, 0.0007377049180327869, 0.0007923497267759563, 0.0010655737704918034, 0.0008743169398907104, 0.0008469945355191257, 0.0012568306010928962, 0.0006557377049180328, 0.0011202185792349728, 0.0011475409836065574, 0.0008743169398907104, 0.0009016393442622951, 0.0008743169398907104, 0.0011475409836065574, 0.0008469945355191257, 0.0010382513661202186, 0.0010655737704918034, 0.0011475409836065574, 0.0008743169398907104, 0.0012021857923497268, 0.001092896174863388, 0.0009562841530054645, 0.0008743169398907104, 0.0008743169398907104, 0.0010655737704918034, 0.0010382513661202186, 0.0009562841530054645, 0.001010928961748634, 0.0008469945355191257, 0.001284153005464481, 0.000819672131147541, 0.0011475409836065574, 0.001092896174863388, 0.0013114754098360656, 0.0009016393442622951, 0.0006830601092896175, 0.0009836065573770492, 0.0007650273224043716, 0.0010382513661202186, 0.0009289617486338798, 0.0009016393442622951, 0.0007923497267759563, 0.001010928961748634, 0.0007103825136612022, 0.0009016393442622951, 0.001010928961748634, 0.0009016393442622951, 0.0006830601092896175, 0.0007103825136612022, 0.0007103825136612022, 0.0008469945355191257, 0.0004918032786885246, 0.0010382513661202186, 0.0011748633879781422, 0.0009562841530054645, 0.0009836065573770492, 0.0010655737704918034, 0.0008469945355191257, 0.0006557377049180328, 0.0009016393442622951, 0.0007103825136612022, 0.0008469945355191257, 0.0011475409836065574, 0.0011475409836065574, 0.0009016393442622951, 0.001010928961748634, 0.0010382513661202186, 0.0008469945355191257, 0.0007103825136612022, 0.0011475409836065574, 0.0010655737704918034, 0.0011202185792349728, 0.0009016393442622951, 0.0007923497267759563, 0.000819672131147541, 0.000819672131147541, 0.0006284153005464481, 0.0007923497267759563, 0.0009562841530054645, 0.001092896174863388, 0.0006830601092896175, 0.0012021857923497268, 0.0009016393442622951, 0.0010655737704918034, 0.0004644808743169399, 0.0007103825136612022, 0.0005737704918032787, 0.0007377049180327869, 0.0007650273224043716, 0.0008469945355191257, 0.0007377049180327869, 0.0010382513661202186, 0.0007377049180327869, 0.0007377049180327869, 0.0010382513661202186, 0.0009562841530054645, 0.0012021857923497268, 0.0010382513661202186, 0.0008469945355191257, 0.0007103825136612022, 0.0006284153005464481, 0.0009836065573770492, 0.0007923497267759563, 0.0009562841530054645, 0.001092896174863388, 0.0008469945355191257, 0.001092896174863388, 0.000819672131147541, 0.000819672131147541, 0.0007377049180327869, 0.0006284153005464481, 0.0007923497267759563, 0.0006010928961748634, 0.0007377049180327869, 0.0007103825136612022, 0.0005737704918032787, 0.0007923497267759563, 0.0009562841530054645, 0.0006830601092896175, 0.0005191256830601093, 0.0009289617486338798, 0.0009016393442622951, 0.0007103825136612022, 0.0006830601092896175, 0.0006557377049180328, 0.0007923497267759563, 0.0007103825136612022, 0.0010382513661202186, 0.0010382513661202186, 0.001010928961748634, 0.0007923497267759563, 0.0005191256830601093, 0.0006010928961748634, 0.000819672131147541, 0.001010928961748634, 0.0008469945355191257, 0.0009562841530054645, 0.0012295081967213116, 0.0007103825136612022, 0.0006010928961748634, 0.0006284153005464481, 0.0005191256830601093, 0.0008743169398907104, 0.0007103825136612022, 0.000819672131147541, 0.0006557377049180328, 0.0009562841530054645, 0.0004918032786885246, 0.0009562841530054645, 0.0007377049180327869, 0.0006284153005464481, 0.0009016393442622951, 0.0007377049180327869, 0.0006557377049180328, 0.0007103825136612022, 0.0007377049180327869, 0.0009836065573770492, 0.0011475409836065574, 0.0011475409836065574, 0.0009289617486338798, 0.0006830601092896175, 0.000819672131147541, 0.0007923497267759563, 0.0007923497267759563, 0.0007923497267759563, 0.0007103825136612022, 0.0006284153005464481, 0.0007103825136612022, 0.0006010928961748634, 0.0007923497267759563, 0.0007650273224043716, 0.0006557377049180328, 0.0004918032786885246, 0.0006830601092896175, 0.0007377049180327869, 0.0007377049180327869, 0.0007377049180327869, 0.0008469945355191257, 0.001010928961748634, 0.0007103825136612022, 0.0007923497267759563, 0.0009289617486338798, 0.0007377049180327869, 0.0009016393442622951, 0.0006557377049180328, 0.0006284153005464481, 0.0007650273224043716, 0.0007923497267759563, 0.0007650273224043716, 0.0007923497267759563, 0.0006557377049180328, 0.0009836065573770492, 0.0009016393442622951, 0.0008743169398907104, 0.0007650273224043716, 0.0006830601092896175, 0.0007377049180327869, 0.0007923497267759563, 0.0009289617486338798, 0.0006557377049180328, 0.0006830601092896175, 0.0007923497267759563, 0.0005737704918032787, 0.0007103825136612022, 0.0007377049180327869, 0.0007650273224043716, 0.0007923497267759563, 0.000819672131147541, 0.0009562841530054645, 0.0007103825136612022, 0.000819672131147541, 0.0007377049180327869, 0.0006830601092896175, 0.0009562841530054645, 0.0010655737704918034, 0.0007923497267759563, 0.0005737704918032787, 0.0006284153005464481, 0.0007650273224043716, 0.0006830601092896175, 0.0009289617486338798, 0.0007650273224043716, 0.0007377049180327869, 0.000819672131147541, 0.0005737704918032787, 0.000546448087431694, 0.0008743169398907104, 0.0009562841530054645, 0.0006557377049180328, 0.0007650273224043716, 0.0005191256830601093, 0.0009289617486338798, 0.0006284153005464481, 0.0005737704918032787, 0.0005737704918032787, 0.0005737704918032787, 0.0006830601092896175, 0.0006010928961748634, 0.0006010928961748634, 0.0006010928961748634, 0.0007923497267759563, 0.0007103825136612022, 0.0009836065573770492, 0.0008743169398907104, 0.000546448087431694, 0.0006830601092896175, 0.0008743169398907104, 0.0008469945355191257, 0.0004918032786885246, 0.000819672131147541, 0.0006010928961748634, 0.0007923497267759563, 0.0007923497267759563, 0.0008743169398907104, 0.0008469945355191257, 0.0006830601092896175, 0.0006284153005464481, 0.0005737704918032787, 0.0009836065573770492, 0.0007377049180327869, 0.0005737704918032787, 0.0006557377049180328, 0.0006010928961748634, 0.0009562841530054645, 0.0007923497267759563, 0.0004644808743169399, 0.0005737704918032787, 0.0005737704918032787, 0.0007377049180327869, 0.0006557377049180328, 0.0006010928961748634, 0.0007650273224043716, 0.000546448087431694, 0.0007650273224043716, 0.000546448087431694, 0.0005191256830601093, 0.0007923497267759563, 0.0008469945355191257, 0.0009562841530054645, 0.0006284153005464481, 0.0004918032786885246, 0.0007923497267759563, 0.0012021857923497268, 0.0006830601092896175, 0.0006557377049180328, 0.0005191256830601093, 0.0007377049180327869, 0.000546448087431694, 0.0007103825136612022, 0.000819672131147541, 0.0006557377049180328, 0.0005737704918032787, 0.0005737704918032787, 0.0008743169398907104, 0.0006284153005464481, 0.0006830601092896175, 0.0006284153005464481, 0.0006830601092896175, 0.0005737704918032787, 0.0005191256830601093, 0.0006830601092896175, 0.0006557377049180328, 0.0008743169398907104, 0.0004918032786885246, 0.0003551912568306011, 0.0005737704918032787, 0.0007377049180327869, 0.0006284153005464481, 0.0006557377049180328, 0.0007103825136612022, 0.0006557377049180328, 0.0004918032786885246, 0.0009289617486338798, 0.0004098360655737705, 0.0004371584699453552, 0.0004644808743169399, 0.0005737704918032787, 0.0007650273224043716, 0.0004371584699453552, 0.0007103825136612022, 0.0007103825136612022, 0.0006010928961748634, 0.0006284153005464481, 0.0004918032786885246, 0.0003551912568306011, 0.0006830601092896175, 0.0006010928961748634, 0.0004918032786885246, 0.0006557377049180328, 0.0007377049180327869, 0.0006557377049180328, 0.0005737704918032787, 0.0004644808743169399, 0.0004098360655737705, 0.000546448087431694, 0.0006284153005464481, 0.0006557377049180328, 0.0007103825136612022, 0.0004098360655737705, 0.0009016393442622951, 0.0007923497267759563, 0.0005191256830601093, 0.0006557377049180328, 0.0006284153005464481, 0.0006010928961748634, 0.0006557377049180328, 0.0004644808743169399, 0.0007650273224043716, 0.0006010928961748634, 0.0007377049180327869, 0.0006010928961748634, 0.000546448087431694, 0.0007923497267759563, 0.0009836065573770492, 0.0005737704918032787, 0.0007103825136612022, 0.0007923497267759563, 0.0006010928961748634, 0.0003825136612021858, 0.0003278688524590164, 0.0005737704918032787, 0.0006010928961748634, 0.0005191256830601093, 0.0006557377049180328, 0.0006557377049180328, 0.0006284153005464481, 0.0006557377049180328, 0.0005191256830601093, 0.0005737704918032787, 0.0005737704918032787, 0.0004644808743169399, 0.0005737704918032787, 0.0005737704918032787, 0.0004644808743169399, 0.000546448087431694, 0.0005737704918032787, 0.0005191256830601093, 0.000546448087431694, 0.0004918032786885246, 0.000546448087431694, 0.0006557377049180328, 0.000546448087431694, 0.0004644808743169399, 0.0008469945355191257, 0.0006830601092896175, 0.0007923497267759563, 0.000546448087431694, 0.0006010928961748634, 0.0007377049180327869, 0.0006830601092896175, 0.0006284153005464481, 0.0005737704918032787, 0.0004371584699453552, 0.0006557377049180328, 0.0004644808743169399, 0.000546448087431694, 0.0005191256830601093, 0.0007923497267759563, 0.0006010928961748634, 0.0003278688524590164, 0.0005191256830601093, 0.0007650273224043716, 0.0006010928961748634, 0.0005191256830601093, 0.0007377049180327869, 0.0003551912568306011, 0.0004098360655737705, 0.0006557377049180328, 0.0004371584699453552, 0.0007377049180327869, 0.0007103825136612022, 0.0005191256830601093, 0.0004644808743169399, 0.0003278688524590164, 0.0006284153005464481, 0.0004098360655737705, 0.0004918032786885246, 0.0005737704918032787, 0.0006010928961748634, 0.000546448087431694, 0.0006010928961748634, 0.0006010928961748634, 0.0004371584699453552, 0.0004098360655737705, 0.0004371584699453552, 0.0004918032786885246, 0.0004371584699453552, 0.0004644808743169399, 0.0007103825136612022, 0.0004918032786885246, 0.0005737704918032787, 0.000546448087431694, 0.0006557377049180328, 0.000819672131147541, 0.0004918032786885246, 0.0004644808743169399, 0.0005191256830601093, 0.0005737704918032787, 0.0006557377049180328, 0.000546448087431694, 0.0007103825136612022, 0.0004644808743169399, 0.0007650273224043716, 0.0004918032786885246, 0.0009289617486338798, 0.0004644808743169399, 0.0003825136612021858, 0.0006010928961748634, 0.0004098360655737705, 0.0005737704918032787, 0.0006830601092896175, 0.0006830601092896175, 0.000546448087431694, 0.0003005464480874317, 0.0003005464480874317, 0.0006830601092896175, 0.0006010928961748634, 0.0005191256830601093, 0.0005737704918032787, 0.0004918032786885246, 0.0006010928961748634, 0.0004918032786885246, 0.0005191256830601093, 0.0006284153005464481, 0.0006284153005464481, 0.0006284153005464481, 0.0007650273224043716, 0.0007650273224043716, 0.0006010928961748634, 0.0007377049180327869, 0.0006010928961748634, 0.0007377049180327869, 0.0007103825136612022, 0.0004644808743169399, 0.0004098360655737705, 0.0007923497267759563, 0.0005737704918032787, 0.000546448087431694, 0.0004371584699453552, 0.0007103825136612022, 0.0004918032786885246, 0.0006830601092896175, 0.0006557377049180328, 0.0006830601092896175, 0.0005737704918032787, 0.0005737704918032787, 0.0006284153005464481, 0.0004371584699453552, 0.0004644808743169399, 0.0006010928961748634, 0.0006010928961748634, 0.0004098360655737705, 0.0004644808743169399, 0.0006830601092896175, 0.0004371584699453552, 0.0004918032786885246, 0.0007650273224043716, 0.0006830601092896175, 0.0004644808743169399, 0.0003825136612021858, 0.0004644808743169399, 0.0007650273224043716, 0.0004371584699453552, 0.0006010928961748634, 0.0006284153005464481, 0.000819672131147541, 0.0006010928961748634, 0.0006010928961748634, 0.0004098360655737705, 0.0005191256830601093, 0.0008743169398907104, 0.0004371584699453552, 0.0005191256830601093, 0.0004918032786885246, 0.0005737704918032787, 0.0005191256830601093, 0.0006830601092896175, 0.0005737704918032787, 0.0007377049180327869, 0.0004918032786885246, 0.0003825136612021858, 0.0004371584699453552, 0.0006284153005464481, 0.0007103825136612022, 0.0008469945355191257, 0.0006830601092896175, 0.0006010928961748634, 0.0005737704918032787, 0.0007103825136612022, 0.0005737704918032787, 0.0004644808743169399, 0.0006284153005464481, 0.0005737704918032787, 0.0006284153005464481, 0.0007923497267759563, 0.0006557377049180328, 0.0006830601092896175, 0.0005737704918032787, 0.0004371584699453552, 0.0004644808743169399, 0.0004371584699453552, 0.0007377049180327869, 0.0005191256830601093, 0.0004644808743169399, 0.0004371584699453552, 0.0003278688524590164, 0.0006010928961748634, 0.0006010928961748634, 0.0003551912568306011, 0.0003005464480874317, 0.000546448087431694, 0.0005191256830601093, 0.0004098360655737705, 0.0005191256830601093, 0.0003825136612021858, 0.0003551912568306011, 0.0004644808743169399, 0.0005191256830601093, 0.0003278688524590164, 0.0003825136612021858, 0.0007103825136612022, 0.000546448087431694, 0.0003551912568306011, 0.0005737704918032787, 0.0004644808743169399, 0.0004918032786885246, 0.0004371584699453552, 0.0006284153005464481, 0.0004371584699453552, 0.0005191256830601093, 0.0005737704918032787, 0.0006830601092896175, 0.0004644808743169399, 0.0003551912568306011, 0.0004918032786885246, 0.0004098360655737705, 0.000546448087431694, 0.0004644808743169399, 0.000546448087431694, 0.0005191256830601093, 0.0005191256830601093, 0.0002185792349726776, 0.0006830601092896175, 0.0006557377049180328, 0.0006830601092896175, 0.0006830601092896175, 0.0005737704918032787, 0.0006010928961748634, 0.0004098360655737705, 0.000546448087431694, 0.0004371584699453552, 0.0004098360655737705, 0.0004371584699453552, 0.0005737704918032787, 0.0006284153005464481, 0.0006557377049180328, 0.0004371584699453552, 0.0004644808743169399, 0.0004371584699453552, 0.0006557377049180328, 0.0003278688524590164, 0.0005737704918032787, 0.0004644808743169399, 0.0003551912568306011, 0.0003278688524590164, 0.0006830601092896175, 0.0006284153005464481, 0.0006830601092896175, 0.0004098360655737705, 0.0004918032786885246, 0.000546448087431694, 0.0003551912568306011, 0.0003825136612021858, 0.0003825136612021858, 0.0003551912568306011, 0.0005737704918032787, 0.0004098360655737705, 0.0004918032786885246, 0.0005191256830601093, 0.0005191256830601093, 0.0005737704918032787, 0.000546448087431694, 0.0004371584699453552, 0.0007103825136612022, 0.0003551912568306011, 0.000546448087431694, 0.0004371584699453552, 0.0006010928961748634, 0.0004644808743169399, 0.0003278688524590164, 0.0005191256830601093, 0.0006010928961748634, 0.0004371584699453552, 0.0006557377049180328, 0.000273224043715847, 0.0004371584699453552, 0.0004098360655737705, 0.0008469945355191257, 0.0004644808743169399, 0.0004371584699453552, 0.0007103825136612022, 0.0003005464480874317, 0.0009562841530054645, 0.0003278688524590164, 0.000546448087431694, 0.0005191256830601093, 0.0004918032786885246, 0.0005191256830601093, 0.0004098360655737705, 0.0004918032786885246, 0.0004644808743169399, 0.0006010928961748634, 0.0006830601092896175, 0.000546448087431694, 0.0006830601092896175, 0.0004098360655737705, 0.0005191256830601093, 0.0004371584699453552, 0.0005191256830601093, 0.0004644808743169399, 0.0004098360655737705, 0.0006830601092896175, 0.0005191256830601093, 0.0005191256830601093, 0.0005191256830601093, 0.0003825136612021858, 0.0002459016393442623, 0.0005191256830601093, 0.0005737704918032787, 0.0004644808743169399, 0.0004098360655737705, 0.0006010928961748634, 0.000546448087431694, 0.0004371584699453552, 0.0006557377049180328, 0.0007103825136612022, 0.000546448087431694, 0.0004644808743169399, 0.0004918032786885246, 0.0004098360655737705, 0.0002185792349726776, 0.0005191256830601093, 0.0003551912568306011, 0.0004371584699453552, 0.0006284153005464481, 0.0003825136612021858, 0.0005191256830601093, 0.0006284153005464481, 0.0005191256830601093, 0.0004371584699453552, 0.0006830601092896175, 0.000546448087431694, 0.000273224043715847, 0.0003278688524590164, 0.0004918032786885246, 0.0003551912568306011, 0.0006284153005464481, 0.0003551912568306011, 0.0004918032786885246, 0.0004371584699453552, 0.0005191256830601093, 0.0004371584699453552, 0.0004371584699453552, 0.0006284153005464481, 0.0004918032786885246, 0.000546448087431694, 0.0004644808743169399, 0.0003005464480874317, 0.0004098360655737705, 0.0004644808743169399, 0.0005191256830601093, 0.0003551912568306011, 0.0004371584699453552, 0.0003005464480874317, 0.0003825136612021858, 0.0005191256830601093, 0.0005737704918032787, 0.0004918032786885246, 0.0007650273224043716, 0.0003278688524590164, 0.0003551912568306011, 0.0003551912568306011, 0.0003005464480874317, 0.0005737704918032787, 0.0006010928961748634, 0.0006284153005464481, 0.000546448087431694, 0.0006830601092896175, 0.0004918032786885246, 0.000546448087431694, 0.0004918032786885246, 0.0005737704918032787, 0.0006010928961748634, 0.0005191256830601093, 0.0003825136612021858, 0.0003825136612021858, 0.0003278688524590164, 0.0005737704918032787, 0.0007377049180327869, 0.0004098360655737705, 0.0003825136612021858, 0.0005737704918032787, 0.0007377049180327869, 0.0003278688524590164, 0.0005737704918032787, 0.000546448087431694, 0.0005191256830601093, 0.0006284153005464481, 0.0004918032786885246, 0.0006010928961748634, 0.000546448087431694, 0.0003551912568306011, 0.0002459016393442623, 0.0003825136612021858, 0.0001912568306010929, 0.0004098360655737705, 0.0007103825136612022, 0.0006010928961748634, 0.000273224043715847, 0.0005191256830601093, 0.0002185792349726776, 0.0003825136612021858, 0.0004098360655737705];

plot(theo, '.', 'LineWidth', line_width, 'Color', [211, 84, 0]/256, 'MarkerSize',16);
hold all;
grid on;
plot(srw, '.', 'LineWidth', line_width, 'Color', [26, 188, 156]/256,  'MarkerSize',16);
plot(we, '.', 'LineWidth', line_width, 'Color', [52, 152, 219]/256,  'MarkerSize',16);

legend('Theo', 'SRW', 'WE', 'Location', 'Best');
xlabel('Node Id Ordered by Degree (Descending)');
ylabel('PDF');
axis([0 1000 0 0.006]);
print -painters -dpdf -r150 Barabasi2-PDF-Bias-Sorted-Descending-Large.pdf;



%% CDF bias sorted -1 1000000 barabasi
goodplot();
line_width = 4;

theo = [0.010214357646381816, 0.019565530139548266, 0.028844770536613436, 0.036469572723349157, 0.043087325564666955, 0.049489282117680909, 0.05581930657459358, 0.061358077974392168, 0.066752985181988203, 0.072004028197381678, 0.077255071212775153, 0.082434182132067338, 0.087397496763055679, 0.092216947201841468, 0.096676737160120846, 0.10099266292619767, 0.1053085886922745, 0.10948065026614875, 0.11358077974392174, 0.11760897712559344, 0.12163717450726515, 0.12559343979283558, 0.12954970507840599, 0.13343403826787514, 0.1373183714573443, 0.14105884045461087, 0.14479930945187744, 0.14846784635304275, 0.15213638325420806, 0.15573298805927208, 0.15932959286433609, 0.16278233347719756, 0.16623507409005903, 0.1696158826068192, 0.17285282693137682, 0.17608977125593445, 0.17932671558049207, 0.1824917278089484, 0.18551287584520218, 0.18853402388145596, 0.19148323982160845, 0.19443245576176094, 0.19738167170191342, 0.20025895554596465, 0.20313623939001588, 0.2060135232340671, 0.20881887498201704, 0.21155229463386568, 0.21428571428571433, 0.21694720184146171, 0.21960868939720909, 0.22227017695295648, 0.22485973241260257, 0.22744928787224866, 0.23003884333189475, 0.23255646669543956, 0.23493022586678181, 0.23730398503812405, 0.2396777442094663, 0.24197957128470726, 0.24428139835994822, 0.24658322543518918, 0.24888505251043014, 0.2511868795856711, 0.25341677456481077, 0.25564666954395043, 0.25780463242698887, 0.2599625953100273, 0.26204862609696444, 0.26413465688390159, 0.26622068767083873, 0.26830671845777587, 0.27039274924471302, 0.27247878003165016, 0.27449287872248601, 0.27650697741332186, 0.27852107610415772, 0.28053517479499357, 0.28254927348582942, 0.28449144008056398, 0.28643360667529855, 0.28830384117393182, 0.29017407567256509, 0.29204431017119836, 0.29391454466983163, 0.29578477916846491, 0.29758308157099694, 0.29938138397352898, 0.30117968637606102, 0.30297798877859305, 0.30477629118112509, 0.30657459358365713, 0.30830096389008788, 0.31002733419651862, 0.31175370450294937, 0.31348007480938012, 0.31520644511581086, 0.31693281542224161, 0.31858725363257107, 0.32024169184290052, 0.32189613005322998, 0.32355056826355943, 0.32520500647388889, 0.32685944468421835, 0.3285138828945478, 0.33016832110487726, 0.33175082721910543, 0.33333333333333359, 0.33491583944756176, 0.33649834556178992, 0.33808085167601809, 0.33959142569414497, 0.34110199971227184, 0.34261257373039872, 0.34412314774852559, 0.34556178967055118, 0.34700043159257676, 0.34843907351460235, 0.34987771543662793, 0.35131635735865352, 0.3527549992806791, 0.35419364120270469, 0.35563228312473028, 0.35707092504675586, 0.35850956696878145, 0.35994820889080703, 0.36138685081283262, 0.3628254927348582, 0.36426413465688379, 0.36570277657890937, 0.36714141850093496, 0.36858006042296054, 0.37001870234498613, 0.37145734426701171, 0.3728959861890373, 0.37426269601496165, 0.375629405840886, 0.37699611566681035, 0.3783628254927347, 0.37972953531865905, 0.3810962451445834, 0.38246295497050775, 0.3838296647964321, 0.38519637462235645, 0.3865630844482808, 0.38792979427420515, 0.3892965041001295, 0.39066321392605385, 0.39195799165587691, 0.39325276938569997, 0.39454754711552303, 0.39584232484534609, 0.39713710257516915, 0.39843188030499221, 0.39972665803481527, 0.40102143576463833, 0.40231621349446139, 0.40361099122428445, 0.40490576895410751, 0.40620054668393057, 0.40749532441375363, 0.40879010214357669, 0.41001294777729846, 0.41123579341102023, 0.412458639044742, 0.41368148467846377, 0.41490433031218554, 0.41612717594590731, 0.41735002157962908, 0.41857286721335085, 0.41979571284707262, 0.42101855848079439, 0.42224140411451616, 0.42346424974823793, 0.4246870953819597, 0.42590994101568147, 0.42713278664940324, 0.42835563228312501, 0.42957847791684678, 0.43080132355056855, 0.43202416918429032, 0.43324701481801209, 0.43446986045173386, 0.43569270608545563, 0.4369155517191774, 0.43813839735289917, 0.43936124298662094, 0.44058408862034271, 0.44173500215796319, 0.44288591569558367, 0.44403682923320414, 0.44518774277082462, 0.4463386563084451, 0.44748956984606558, 0.44864048338368606, 0.44979139692130654, 0.45094231045892702, 0.4520932239965475, 0.45324413753416798, 0.45439505107178846, 0.45554596460940894, 0.45669687814702942, 0.4578477916846499, 0.45899870522227038, 0.46014961875989085, 0.46130053229751133, 0.46245144583513181, 0.46360235937275229, 0.46475327291037277, 0.46590418644799325, 0.46705509998561373, 0.46813408142713292, 0.46921306286865211, 0.4702920443101713, 0.47137102575169049, 0.47245000719320968, 0.47352898863472886, 0.47460797007624805, 0.47568695151776724, 0.47676593295928643, 0.47784491440080562, 0.47892389584232481, 0.480002877283844, 0.48108185872536319, 0.48216084016688238, 0.48323982160840157, 0.48431880304992075, 0.48539778449143994, 0.48647676593295913, 0.48755574737447832, 0.48863472881599751, 0.4897137102575167, 0.49079269169903589, 0.49187167314055508, 0.49295065458207427, 0.49402963602359345, 0.49510861746511264, 0.49618759890663183, 0.49726658034815102, 0.49834556178967021, 0.4994245432311894, 0.50050352467270864, 0.5015105740181266, 0.50251762336354455, 0.50352467270896251, 0.50453172205438046, 0.50553877139979841, 0.50654582074521637, 0.50755287009063432, 0.50855991943605228, 0.50956696878147023, 0.51057401812688818, 0.51158106747230614, 0.51258811681772409, 0.51359516616314205, 0.51460221550856, 0.51560926485397796, 0.51661631419939591, 0.51762336354481386, 0.51863041289023182, 0.51963746223564977, 0.52064451158106773, 0.52165156092648568, 0.52265861027190363, 0.52366565961732159, 0.52467270896273954, 0.5256797583081575, 0.52668680765357545, 0.5276938569989934, 0.52870090634441136, 0.52970795568982931, 0.53071500503524727, 0.53172205438066522, 0.53272910372608318, 0.53373615307150113, 0.53474320241691908, 0.53575025176233704, 0.53675730110775499, 0.5376924183570716, 0.53862753560638821, 0.53956265285570482, 0.54049777010502142, 0.54143288735433803, 0.54236800460365464, 0.54330312185297125, 0.54423823910228786, 0.54517335635160447, 0.54610847360092107, 0.54704359085023768, 0.54797870809955429, 0.5489138253488709, 0.54984894259818751, 0.55078405984750411, 0.55171917709682072, 0.55265429434613733, 0.55358941159545394, 0.55452452884477055, 0.55545964609408716, 0.55639476334340376, 0.55732988059272037, 0.55826499784203698, 0.55920011509135359, 0.5601352323406702, 0.56107034958998681, 0.56200546683930341, 0.56294058408862002, 0.56387570133793663, 0.56481081858725324, 0.56574593583656985, 0.56668105308588645, 0.56761617033520306, 0.56855128758451967, 0.56948640483383628, 0.57042152208315289, 0.5713566393324695, 0.5722917565817861, 0.57322687383110271, 0.57416199108041932, 0.57509710832973593, 0.57603222557905254, 0.57696734282836915, 0.57783052798158452, 0.57869371313479989, 0.57955689828801527, 0.58042008344123064, 0.58128326859444601, 0.58214645374766139, 0.58300963890087676, 0.58387282405409213, 0.58473600920730751, 0.58559919436052288, 0.58646237951373825, 0.58732556466695363, 0.588188749820169, 0.58905193497338437, 0.58991512012659975, 0.59077830527981512, 0.59164149043303049, 0.59250467558624587, 0.59336786073946124, 0.59423104589267661, 0.59509423104589199, 0.59595741619910736, 0.59682060135232273, 0.59768378650553811, 0.59854697165875348, 0.59941015681196885, 0.60027334196518423, 0.6011365271183996, 0.60199971227161497, 0.60286289742483035, 0.60372608257804572, 0.60458926773126109, 0.60545245288447647, 0.60631563803769184, 0.60717882319090721, 0.60804200834412259, 0.60890519349733796, 0.60976837865055333, 0.61063156380376871, 0.61149474895698408, 0.61235793411019945, 0.61322111926341483, 0.6140843044166302, 0.61494748956984557, 0.61581067472306095, 0.61667385987627632, 0.61753704502949169, 0.61840023018270707, 0.61926341533592244, 0.62012660048913781, 0.62098978564235319, 0.62178103869946733, 0.62257229175658146, 0.6233635448136956, 0.62415479787080974, 0.62494605092792388, 0.62573730398503802, 0.62652855704215216, 0.6273198100992663, 0.62811106315638043, 0.62890231621349457, 0.62969356927060871, 0.63048482232772285, 0.63127607538483699, 0.63206732844195113, 0.63285858149906526, 0.6336498345561794, 0.63444108761329354, 0.63523234067040768, 0.63602359372752182, 0.63681484678463596, 0.6376060998417501, 0.63839735289886423, 0.63918860595597837, 0.63997985901309251, 0.64077111207020665, 0.64156236512732079, 0.64235361818443493, 0.64314487124154907, 0.6439361242986632, 0.64472737735577734, 0.64551863041289148, 0.64630988347000562, 0.64710113652711976, 0.6478923895842339, 0.64868364264134803, 0.64947489569846217, 0.65026614875557631, 0.65105740181269045, 0.65184865486980459, 0.65263990792691873, 0.65343116098403287, 0.654222414041147, 0.65501366709826114, 0.65580492015537528, 0.65659617321248942, 0.65738742626960356, 0.6581786793267177, 0.65896993238383184, 0.65976118544094597, 0.66055243849806011, 0.66134369155517425, 0.66213494461228839, 0.66292619766940253, 0.66371745072651667, 0.66450870378363081, 0.66529995684074494, 0.66609120989785908, 0.66688246295497322, 0.66767371601208736, 0.6684649690692015, 0.66925622212631564, 0.67004747518342977, 0.67083872824054391, 0.67162998129765805, 0.67242123435477219, 0.67321248741188633, 0.67400374046900047, 0.67479499352611461, 0.6755143144871274, 0.67623363544814019, 0.67695295640915298, 0.67767227737016578, 0.67839159833117857, 0.67911091929219136, 0.67983024025320415, 0.68054956121421695, 0.68126888217522974, 0.68198820313624253, 0.68270752409725532, 0.68342684505826812, 0.68414616601928091, 0.6848654869802937, 0.6855848079413065, 0.68630412890231929, 0.68702344986333208, 0.68774277082434487, 0.68846209178535767, 0.68918141274637046, 0.68990073370738325, 0.69062005466839604, 0.69133937562940884, 0.69205869659042163, 0.69277801755143442, 0.69349733851244721, 0.69421665947346001, 0.6949359804344728, 0.69565530139548559, 0.69637462235649839, 0.69709394331751118, 0.69781326427852397, 0.69853258523953676, 0.69925190620054956, 0.69997122716156235, 0.70069054812257514, 0.70140986908358793, 0.70212919004460073, 0.70284851100561352, 0.70356783196662631, 0.7042871529276391, 0.7050064738886519, 0.70572579484966469, 0.70644511581067748, 0.70716443677169027, 0.70788375773270307, 0.70860307869371586, 0.70932239965472865, 0.71004172061574145, 0.71076104157675424, 0.71148036253776703, 0.71219968349877982, 0.71291900445979262, 0.71363832542080541, 0.7143576463818182, 0.71507696734283099, 0.71579628830384379, 0.71651560926485658, 0.71723493022586937, 0.71795425118688216, 0.71867357214789496, 0.71939289310890775, 0.72011221406992054, 0.72083153503093333, 0.72155085599194613, 0.72227017695295892, 0.72298949791397171, 0.72370881887498451, 0.7244281398359973, 0.72514746079701009, 0.72586678175802288, 0.72658610271903568, 0.72730542368004847, 0.72802474464106126, 0.72874406560207405, 0.72946338656308685, 0.73018270752409964, 0.73090202848511243, 0.73154941735002399, 0.73219680621493555, 0.7328441950798471, 0.73349158394475866, 0.73413897280967022, 0.73478636167458178, 0.73543375053949334, 0.73608113940440489, 0.73672852826931645, 0.73737591713422801, 0.73802330599913957, 0.73867069486405112, 0.73931808372896268, 0.73996547259387424, 0.7406128614587858, 0.74126025032369736, 0.74190763918860891, 0.74255502805352047, 0.74320241691843203, 0.74384980578334359, 0.74449719464825515, 0.7451445835131667, 0.74579197237807826, 0.74643936124298982, 0.74708675010790138, 0.74773413897281293, 0.74838152783772449, 0.74902891670263605, 0.74967630556754761, 0.75032369443245917, 0.75097108329737072, 0.75161847216228228, 0.75226586102719384, 0.7529132498921054, 0.75356063875701695, 0.75420802762192851, 0.75485541648684007, 0.75550280535175163, 0.75615019421666319, 0.75679758308157474, 0.7574449719464863, 0.75809236081139786, 0.75873974967630942, 0.75938713854122097, 0.76003452740613253, 0.76068191627104409, 0.76132930513595565, 0.76197669400086721, 0.76262408286577876, 0.76327147173069032, 0.76391886059560188, 0.76456624946051344, 0.76521363832542499, 0.76586102719033655, 0.76650841605524811, 0.76715580492015967, 0.76780319378507123, 0.76845058264998278, 0.76909797151489434, 0.7697453603798059, 0.77039274924471746, 0.77104013810962901, 0.77168752697454057, 0.77233491583945213, 0.77298230470436369, 0.77362969356927525, 0.7742770824341868, 0.77492447129909836, 0.77557186016400992, 0.77621924902892148, 0.77686663789383303, 0.77751402675874459, 0.77816141562365615, 0.77880880448856771, 0.77945619335347927, 0.78010358221839082, 0.78075097108330238, 0.78139835994821394, 0.7820457488131255, 0.78269313767803705, 0.78334052654294861, 0.78398791540786017, 0.78463530427277173, 0.78528269313768329, 0.78593008200259484, 0.7865774708675064, 0.78722485973241796, 0.78787224859732952, 0.78851963746224107, 0.78916702632715263, 0.78981441519206419, 0.79046180405697575, 0.79110919292188731, 0.79175658178679886, 0.79240397065171042, 0.79305135951662198, 0.79369874838153354, 0.79434613724644509, 0.79499352611135665, 0.79564091497626821, 0.79628830384117977, 0.79693569270609133, 0.79758308157100288, 0.79823047043591444, 0.798877859300826, 0.79952524816573756, 0.80017263703064911, 0.80082002589556067, 0.80146741476047223, 0.80211480362538379, 0.802690260394194, 0.80326571716300421, 0.80384117393181442, 0.80441663070062464, 0.80499208746943485, 0.80556754423824506, 0.80614300100705527, 0.80671845777586548, 0.80729391454467569, 0.80786937131348591, 0.80844482808229612, 0.80902028485110633, 0.80959574161991654, 0.81017119838872675, 0.81074665515753697, 0.81132211192634718, 0.81189756869515739, 0.8124730254639676, 0.81304848223277781, 0.81362393900158803, 0.81419939577039824, 0.81477485253920845, 0.81535030930801866, 0.81592576607682887, 0.81650122284563909, 0.8170766796144493, 0.81765213638325951, 0.81822759315206972, 0.81880304992087993, 0.81937850668969014, 0.81995396345850036, 0.82052942022731057, 0.82110487699612078, 0.82168033376493099, 0.8222557905337412, 0.82283124730255142, 0.82340670407136163, 0.82398216084017184, 0.82455761760898205, 0.82513307437779226, 0.82570853114660248, 0.82628398791541269, 0.8268594446842229, 0.82743490145303311, 0.82801035822184332, 0.82858581499065354, 0.82916127175946375, 0.82973672852827396, 0.83031218529708417, 0.83088764206589438, 0.83146309883470459, 0.83203855560351481, 0.83261401237232502, 0.83318946914113523, 0.83376492590994544, 0.83434038267875565, 0.83491583944756587, 0.83549129621637608, 0.83606675298518629, 0.8366422097539965, 0.83721766652280671, 0.83779312329161693, 0.83836858006042714, 0.83894403682923735, 0.83951949359804756, 0.84009495036685777, 0.84067040713566799, 0.8412458639044782, 0.84182132067328841, 0.84239677744209862, 0.84297223421090883, 0.84354769097971904, 0.84412314774852926, 0.84469860451733947, 0.84527406128614968, 0.84584951805495989, 0.8464249748237701, 0.84700043159258032, 0.84757588836139053, 0.84815134513020074, 0.84872680189901095, 0.84930225866782116, 0.84987771543663138, 0.85045317220544159, 0.8510286289742518, 0.85160408574306201, 0.85217954251187222, 0.85275499928068244, 0.85333045604949265, 0.85390591281830286, 0.85448136958711307, 0.85505682635592328, 0.85563228312473349, 0.85620773989354371, 0.85678319666235392, 0.85735865343116413, 0.85793411019997434, 0.85850956696878455, 0.85908502373759477, 0.85966048050640498, 0.86023593727521519, 0.8608113940440254, 0.86138685081283561, 0.86196230758164583, 0.86253776435045604, 0.86311322111926625, 0.86368867788807646, 0.86426413465688667, 0.86483959142569689, 0.8654150481945071, 0.86599050496331731, 0.86656596173212752, 0.86714141850093773, 0.86771687526974794, 0.86829233203855816, 0.86886778880736837, 0.86944324557617858, 0.87001870234498879, 0.870594159113799, 0.87116961588260922, 0.87174507265141943, 0.87232052942022964, 0.87289598618903985, 0.87347144295785006, 0.87404689972666028, 0.87462235649547049, 0.8751978132642807, 0.87577327003309091, 0.87634872680190112, 0.87692418357071134, 0.87749964033952155, 0.87807509710833176, 0.87865055387714197, 0.87922601064595218, 0.87980146741476239, 0.88037692418357261, 0.88095238095238282, 0.88152783772119303, 0.88210329449000324, 0.88267875125881345, 0.88325420802762367, 0.88382966479643388, 0.88440512156524409, 0.8849805783340543, 0.88555603510286451, 0.88613149187167473, 0.88670694864048494, 0.88721047331319391, 0.88771399798590289, 0.88821752265861187, 0.88872104733132085, 0.88922457200402982, 0.8897280966767388, 0.89023162134944778, 0.89073514602215675, 0.89123867069486573, 0.89174219536757471, 0.89224572004028369, 0.89274924471299266, 0.89325276938570164, 0.89375629405841062, 0.89425981873111959, 0.89476334340382857, 0.89526686807653755, 0.89577039274924652, 0.8962739174219555, 0.89677744209466448, 0.89728096676737346, 0.89778449144008243, 0.89828801611279141, 0.89879154078550039, 0.89929506545820936, 0.89979859013091834, 0.90030211480362732, 0.9008056394763363, 0.90130916414904527, 0.90181268882175425, 0.90231621349446323, 0.9028197381671722, 0.90332326283988118, 0.90382678751259016, 0.90433031218529913, 0.90483383685800811, 0.90533736153071709, 0.90584088620342607, 0.90634441087613504, 0.90684793554884402, 0.907351460221553, 0.90785498489426197, 0.90835850956697095, 0.90886203423967993, 0.9093655589123889, 0.90986908358509788, 0.91037260825780686, 0.91087613293051584, 0.91137965760322481, 0.91188318227593379, 0.91238670694864277, 0.91289023162135174, 0.91339375629406072, 0.9138972809667697, 0.91440080563947868, 0.91490433031218765, 0.91540785498489663, 0.91591137965760561, 0.91641490433031458, 0.91691842900302356, 0.91742195367573254, 0.91792547834844151, 0.91842900302115049, 0.91893252769385947, 0.91943605236656845, 0.91993957703927742, 0.9204431017119864, 0.92094662638469538, 0.92145015105740435, 0.92195367573011333, 0.92245720040282231, 0.92296072507553129, 0.92346424974824026, 0.92396777442094924, 0.92447129909365822, 0.92497482376636719, 0.92547834843907617, 0.92598187311178515, 0.92648539778449412, 0.9269889224572031, 0.92749244712991208, 0.92799597180262106, 0.92849949647533003, 0.92900302114803901, 0.92950654582074799, 0.93001007049345696, 0.93051359516616594, 0.93101711983887492, 0.9315206445115839, 0.93202416918429287, 0.93252769385700185, 0.93303121852971083, 0.9335347432024198, 0.93403826787512878, 0.93454179254783776, 0.93504531722054673, 0.93554884189325571, 0.93605236656596469, 0.93655589123867367, 0.93705941591138264, 0.93756294058409162, 0.9380664652568006, 0.93856998992950957, 0.93907351460221855, 0.93957703927492753, 0.9400805639476365, 0.94058408862034548, 0.94108761329305446, 0.94159113796576344, 0.94209466263847241, 0.94259818731118139, 0.94310171198389037, 0.94360523665659934, 0.94410876132930832, 0.9446122860020173, 0.94511581067472628, 0.94561933534743525, 0.94612286002014423, 0.94662638469285321, 0.94712990936556218, 0.94763343403827116, 0.94813695871098014, 0.94864048338368911, 0.94914400805639809, 0.94964753272910707, 0.95015105740181605, 0.95065458207452502, 0.951158106747234, 0.95166163141994298, 0.95216515609265195, 0.95266868076536093, 0.95317220543806991, 0.95367573011077889, 0.95417925478348786, 0.95468277945619684, 0.95518630412890582, 0.95568982880161479, 0.95619335347432377, 0.95669687814703275, 0.95720040281974172, 0.9577039274924507, 0.95820745216515968, 0.95871097683786866, 0.95921450151057763, 0.95971802618328661, 0.96022155085599559, 0.96072507552870456, 0.96122860020141354, 0.96173212487412252, 0.9622356495468315, 0.96273917421954047, 0.96324269889224945, 0.96374622356495843, 0.9642497482376674, 0.96475327291037638, 0.96525679758308536, 0.96576032225579433, 0.96626384692850331, 0.96676737160121229, 0.96727089627392127, 0.96777442094663024, 0.96827794561933922, 0.9687814702920482, 0.96928499496475717, 0.96978851963746615, 0.97029204431017513, 0.97079556898288411, 0.97129909365559308, 0.97180261832830206, 0.97230614300101104, 0.97280966767372001, 0.97331319234642899, 0.97381671701913797, 0.97432024169184694, 0.97482376636455592, 0.9753272910372649, 0.97583081570997388, 0.97633434038268285, 0.97683786505539183, 0.97734138972810081, 0.97784491440080978, 0.97834843907351876, 0.97885196374622774, 0.97935548841893671, 0.97985901309164569, 0.98036253776435467, 0.98086606243706365, 0.98136958710977262, 0.9818731117824816, 0.98237663645519058, 0.98288016112789955, 0.98338368580060853, 0.98388721047331751, 0.98439073514602649, 0.98489425981873546, 0.98539778449144444, 0.98590130916415342, 0.98640483383686239, 0.98690835850957137, 0.98741188318228035, 0.98791540785498932, 0.9884189325276983, 0.98892245720040728, 0.98942598187311626, 0.98992950654582523, 0.99043303121853421, 0.99093655589124319, 0.99144008056395216, 0.99194360523666114, 0.99244712990937012, 0.9929506545820791, 0.99345417925478807, 0.99395770392749705, 0.99446122860020603, 0.994964753272915, 0.99546827794562398, 0.99597180261833296, 0.99647532729104193, 0.99697885196375091, 0.99748237663645989, 0.99798590130916887, 0.99848942598187784, 0.99899295065458682, 0.9994964753272958, 1.0000000000000047];
srw = [0.048502845830240039, 0.096015837663944559, 0.13857955951497153, 0.16975996040584013, 0.19153674832962136, 0.2088591932689928, 0.22989359069537241, 0.24325661964860182, 0.25637218510269733, 0.27245731254639938, 0.28408809700569165, 0.29670873546151944, 0.30264785944073253, 0.31378371690175705, 0.31873298688443458, 0.32640435535758477, 0.33382826033160112, 0.33951992081168031, 0.34496411779262565, 0.34966592427616933, 0.35684236575105177, 0.36401880722593422, 0.36946300420687955, 0.37515466468695874, 0.38109378866617183, 0.38505320465231385, 0.39024993813412528, 0.39396189062113346, 0.39965355110121265, 0.40311804008908692, 0.40930462756743385, 0.41276911655530812, 0.41623360554318239, 0.42019302152932442, 0.42365751051719869, 0.42637960900767136, 0.43058648849294728, 0.43454590447908931, 0.43900024746349908, 0.441227418955704, 0.44444444444444442, 0.44667161593664934, 0.45013610492452361, 0.45384805741153178, 0.45632269240287054, 0.45904479089334321, 0.46102449888641422, 0.46374659737688689, 0.4657263053699579, 0.46844840386043057, 0.47117050235090324, 0.4729027468448404, 0.47414006434050981, 0.47611977233358083, 0.47760455332838408, 0.4795842613214551, 0.48205889631279386, 0.48453353130413263, 0.48651323929720364, 0.4879980202920069, 0.48948280128681015, 0.49220489977728282, 0.49344221727295223, 0.49368968077208614, 0.49467953476862164, 0.49641177926255881, 0.49814402375649597, 0.50012373174956704, 0.50086612224696869, 0.50235090324177201, 0.50408314773570917, 0.50556792873051248, 0.50680524622618184, 0.50804256372185119, 0.50952734471665451, 0.51125958921059167, 0.51150705270972552, 0.51224944320712718, 0.51348676070279653, 0.51497154169759984, 0.51596139569413535, 0.51645632269240316, 0.51719871318980482, 0.51843603068547417, 0.51893095768374198, 0.51992081168027748, 0.5214055926750808, 0.52264291017075015, 0.52313783716901796, 0.52412769116555347, 0.52487008166295512, 0.52635486265775844, 0.5280871071516956, 0.52932442464736496, 0.52981935164563276, 0.53031427864390057, 0.53130413264043608, 0.53303637713437324, 0.5337787676317749, 0.53575847562484591, 0.53650086612224757, 0.53848057411531858, 0.53922296461272023, 0.54021281860925574, 0.54070774560752355, 0.54169759960405905, 0.54243999010146071, 0.54342984409799622, 0.54367730759713007, 0.54516208859193338, 0.54540955209106723, 0.54689433308587054, 0.54788418708240605, 0.54936896807720936, 0.54986389507547717, 0.55159613956941433, 0.55233853006681599, 0.55308092056421765, 0.55357584756248546, 0.55456570155902096, 0.55555555555555647, 0.55605048255382428, 0.55728780004949363, 0.55877258104429695, 0.55976243504083245, 0.56099975253650181, 0.56198960653303731, 0.56273199703043897, 0.56372185102697447, 0.56471170502350998, 0.56520663202177779, 0.56520663202177779, 0.5657015590200456, 0.56594902251917945, 0.56619648601831329, 0.56693887651571495, 0.56693887651571495, 0.56792873051225046, 0.56842365751051827, 0.56867112100965211, 0.56916604800791992, 0.56990843850532158, 0.57114575600099093, 0.57164068299925874, 0.5723830734966604, 0.57312546399406206, 0.57411531799059756, 0.57485770848799922, 0.57535263548626703, 0.57634248948280253, 0.57683741648107034, 0.577579806978472, 0.57807473397673981, 0.57881712447414146, 0.57980697847067697, 0.58079683246721248, 0.58153922296461413, 0.58252907696114964, 0.58302400395941745, 0.5832714674585513, 0.5837663944568191, 0.58500371195248846, 0.58624102944815781, 0.58624102944815781, 0.58822073744122882, 0.58871566443949663, 0.58945805493689829, 0.59020044543429995, 0.59069537243256776, 0.59292254392477262, 0.59341747092304042, 0.59415986142044208, 0.5956446424152454, 0.5966344964117809, 0.59762435040831641, 0.59886166790398576, 0.59960405840138742, 0.59960405840138742, 0.60034644889878908, 0.60108883939619073, 0.60183122989359239, 0.60183122989359239, 0.6023261568918602, 0.60381093788666351, 0.60504825538233287, 0.60579064587973452, 0.60628557287800233, 0.60702796337540399, 0.60727542687453784, 0.60777035387280565, 0.6085127443702073, 0.60900767136847511, 0.60950259836674292, 0.60950259836674292, 0.61024498886414458, 0.61049245236327843, 0.61073991586241227, 0.61148230635981393, 0.61222469685721559, 0.61395694135115275, 0.61469933184855441, 0.61643157634249157, 0.61692650334075938, 0.61742143033902719, 0.617916357337295, 0.61865874783469665, 0.6189062113338305, 0.61940113833209831, 0.61964860183123216, 0.62039099232863382, 0.62138084632516932, 0.62212323682257098, 0.62336055431824033, 0.62336055431824033, 0.62410294481564199, 0.6245978718139098, 0.62583518930957915, 0.626082652808713, 0.62707250680524851, 0.62855728780005182, 0.62979460529572118, 0.63078445929225668, 0.63152684978965834, 0.63276416728532769, 0.6332590942835955, 0.63400148478099716, 0.63424894828013101, 0.63499133877753267, 0.63573372927493432, 0.63622865627320213, 0.63622865627320213, 0.63697104677060379, 0.63870329126454095, 0.64068299925761196, 0.64093046275674581, 0.64192031675328132, 0.64216778025241517, 0.64340509774808452, 0.64390002474635233, 0.64513734224202168, 0.64513734224202168, 0.64563226924028949, 0.64686958673595885, 0.64785944073249435, 0.64860183122989601, 0.64884929472902986, 0.64959168522643151, 0.65033407572383317, 0.65082900272210098, 0.65157139321950264, 0.65231378371690429, 0.65231378371690429, 0.6528087107151721, 0.65330363771343991, 0.65379856471170772, 0.65429349170997553, 0.65454095520910938, 0.65553080920564488, 0.65602573620391269, 0.65627319970304654, 0.6570155902004482, 0.65726305369958204, 0.65751051719871589, 0.6580054441969837, 0.65825290769611755, 0.65973768869092086, 0.66072754268745637, 0.66171739668399188, 0.66221232368225968, 0.66344964117792904, 0.6641920316753307, 0.66493442217273235, 0.66592427616926786, 0.66691413016580336, 0.66740905716407117, 0.66765652066320502, 0.66889383815887438, 0.66889383815887438, 0.66938876515714218, 0.67037861915367769, 0.6708735461519455, 0.67112100965107935, 0.67161593664934716, 0.671863400148481, 0.67211086364761485, 0.6723583271467487, 0.67260579064588255, 0.67334818114328421, 0.67384310814155202, 0.67433803513981982, 0.67508042563722148, 0.67607027963375699, 0.67681267013115864, 0.67706013363029249, 0.67780252412769415, 0.67829745112596196, 0.67903984162336362, 0.67978223212076527, 0.67978223212076527, 0.67978223212076527, 0.68027715911903308, 0.68151447661470244, 0.68200940361297024, 0.6827517941103719, 0.68349418460777356, 0.68398911160604137, 0.68497896560257687, 0.68522642910171072, 0.68572135609997853, 0.68572135609997853, 0.68646374659738019, 0.68671121009651404, 0.68695867359564788, 0.68770106409304954, 0.6884434545904512, 0.68869091808958505, 0.68918584508785286, 0.68992823558525451, 0.69017569908438836, 0.69190794357832552, 0.69265033407572718, 0.69289779757486103, 0.69339272457312884, 0.69438257856966434, 0.69463004206879819, 0.69463004206879819, 0.695124969067066, 0.69636228656273536, 0.69685721356100316, 0.69759960405840482, 0.69784706755753867, 0.69784706755753867, 0.69908438505320802, 0.70007423904974353, 0.70056916604801134, 0.70155902004454684, 0.70180648354368069, 0.7023014105419485, 0.70279633754021631, 0.70353872803761797, 0.70353872803761797, 0.70403365503588577, 0.70477604553328743, 0.70576589952982294, 0.70700321702549229, 0.70824053452116165, 0.70873546151942945, 0.70923038851769726, 0.70923038851769726, 0.70997277901509892, 0.71071516951250058, 0.71121009651076839, 0.71195248700817004, 0.71219995050730389, 0.71294234100470555, 0.71368473150210721, 0.71417965850037501, 0.71541697599604437, 0.71615936649344603, 0.71714922048998153, 0.71789161098738319, 0.71888146498391869, 0.7193763919821865, 0.72011878247958816, 0.72061370947785597, 0.72160356347439147, 0.72209849047265928, 0.72284088097006094, 0.72308834446919479, 0.72383073496659645, 0.7245731254639981, 0.72581044295966746, 0.72630536995793527, 0.72680029695620307, 0.72754268745360473, 0.72902746844840804, 0.72902746844840804, 0.7297698589458097, 0.73001732244494355, 0.7302647859440774, 0.7312546399406129, 0.73174956693888071, 0.73199703043801456, 0.73273942093541622, 0.73298688443455007, 0.73323434793368392, 0.73348181143281777, 0.73422420193021942, 0.73496659242762108, 0.73546151942588889, 0.7359564464241567, 0.73620390992329054, 0.73719376391982605, 0.73793615441722771, 0.73843108141549552, 0.73892600841376332, 0.73942093541203113, 0.73991586241029894, 0.74016332590943279, 0.7406582529077006, 0.74090571640683445, 0.74239049740163776, 0.74313288789903942, 0.74437020539470877, 0.74536005939124428, 0.74585498638951209, 0.7463499133877799, 0.7473397673843154, 0.74832962138085091, 0.74931947537738641, 0.74981440237565422, 0.75055679287305588, 0.75055679287305588, 0.75080425637218973, 0.75080425637218973, 0.75154664686959138, 0.75278396436526074, 0.75278396436526074, 0.75377381836179624, 0.7545162088591979, 0.75525859935659956, 0.75550606285573341, 0.75674338035140276, 0.75723830734967057, 0.75822816134620608, 0.75872308834447388, 0.75921801534274169, 0.75946547884187554, 0.75971294234100939, 0.75996040584014324, 0.7607027963375449, 0.7611977233358127, 0.76169265033408051, 0.76218757733234832, 0.76243504083148217, 0.76342489482801767, 0.76367235832715152, 0.76391982182628537, 0.76391982182628537, 0.76490967582282088, 0.76565206632022254, 0.76589952981935638, 0.76664192031675804, 0.76688938381589189, 0.76713684731502574, 0.76738431081415959, 0.76738431081415959, 0.76763177431329344, 0.76812670131156124, 0.76837416481069509, 0.76911655530809675, 0.76985894580549841, 0.77035387280376622, 0.77109626330116787, 0.77134372680030172, 0.77183865379856953, 0.77307597129423888, 0.77357089829250669, 0.7740658252907745, 0.77431328878990835, 0.77579806978471166, 0.77629299678297947, 0.77629299678297947, 0.77703538728038113, 0.77703538728038113, 0.77753031427864894, 0.77802524127691675, 0.77901509527345225, 0.77975748577085391, 0.78025241276912172, 0.78074733976738953, 0.78148973026479118, 0.78223212076219284, 0.78247958426132669, 0.7829745112595945, 0.78346943825786231, 0.78371690175699615, 0.78396436525613, 0.78396436525613, 0.78396436525613, 0.78445929225439781, 0.78470675575353166, 0.78544914625093332, 0.78668646374660267, 0.78718139074487048, 0.78792378124227214, 0.78916109873794149, 0.78940856223707534, 0.790150952734477, 0.79039841623361085, 0.79138827023014635, 0.79188319722841416, 0.79312051472408351, 0.79411036872061902, 0.79460529571888683, 0.79485275921802068, 0.79510022271715453, 0.79609007671369003, 0.79633754021282388, 0.79707993071022554, 0.79782232120762719, 0.79806978470676104, 0.79806978470676104, 0.7988121752041627, 0.79905963870329655, 0.7993071022024304, 0.79980202920069821, 0.80029695619896601, 0.80103934669636767, 0.80178173719376933, 0.80202920069290318, 0.80351398168770649, 0.8040089086859743, 0.80450383568424211, 0.80450383568424211, 0.80499876268250992, 0.80598861667904542, 0.80623608017817927, 0.80623608017817927, 0.80747339767384863, 0.80772086117298247, 0.80821578817125028, 0.80895817866865194, 0.80920564216778579, 0.80945310566691964, 0.80994803266518745, 0.80994803266518745, 0.81019549616432129, 0.8106904231625891, 0.8106904231625891, 0.81192774065825846, 0.81242266765652627, 0.81316505815392792, 0.81390744865132958, 0.81415491215046343, 0.81415491215046343, 0.81415491215046343, 0.81440237564959728, 0.81489730264786508, 0.81539222964613289, 0.81563969314526674, 0.81613462014353455, 0.81687701064093621, 0.81836179163573952, 0.81885671863400733, 0.81935164563227514, 0.82083642662707845, 0.8210838901262123, 0.82232120762188166, 0.82232120762188166, 0.82281613462014946, 0.82306359811928331, 0.82355852511755112, 0.82380598861668497, 0.82405345211581882, 0.82430091561495267, 0.82479584261322048, 0.82504330611235432, 0.82553823311062213, 0.82603316010888994, 0.82628062360802379, 0.82652808710715764, 0.82702301410542545, 0.82702301410542545, 0.82751794110369326, 0.82826033160109491, 0.82850779510022876, 0.82900272209849657, 0.82949764909676438, 0.82999257609503219, 0.82999257609503219, 0.83048750309329999, 0.8309824300915678, 0.83122989359070165, 0.8314773570898355, 0.83197228408810331, 0.83221974758723716, 0.83296213808463881, 0.83370452858204047, 0.83444691907944213, 0.83469438257857598, 0.83469438257857598, 0.83543677307597763, 0.83617916357337929, 0.8371690175699148, 0.8371690175699148, 0.83840633506558415, 0.83939618906211966, 0.83964365256125351, 0.83989111606038735, 0.8401385795595212, 0.8401385795595212, 0.84063350655778901, 0.84162336055432452, 0.84187082405345837, 0.84187082405345837, 0.84261321455086002, 0.84310814154912783, 0.84385053204652949, 0.84484038604306499, 0.8453353130413328, 0.84558277654046665, 0.84632516703786831, 0.84682009403613612, 0.84706755753526997, 0.84731502103440381, 0.84780994803267162, 0.84855233853007328, 0.84929472902747494, 0.84978965602574275, 0.85028458302401055, 0.85102697352141221, 0.85127443702054606, 0.85152190051967991, 0.85226429101708157, 0.85226429101708157, 0.85251175451621541, 0.85300668151448322, 0.85325414501361707, 0.85399653551101873, 0.85399653551101873, 0.85473892600842039, 0.85498638950755423, 0.85523385300668808, 0.85597624350408974, 0.8567186340014914, 0.85721356099975921, 0.85820341499629471, 0.85845087849542856, 0.85869834199456241, 0.85894580549369626, 0.85919326899283011, 0.85919326899283011, 0.85944073249196395, 0.86018312298936561, 0.86117297698590112, 0.86117297698590112, 0.86142044048503497, 0.86191536748330277, 0.86191536748330277, 0.86241029448157058, 0.86241029448157058, 0.86265775798070443, 0.86364761197723994, 0.86389507547637379, 0.86439000247464159, 0.8648849294729094, 0.8648849294729094, 0.86562731997031106, 0.86636971046771272, 0.86760702796338207, 0.86785449146251592, 0.86810195496164977, 0.86884434545905143, 0.86958673595645308, 0.87032912645385474, 0.87057658995298859, 0.8710715169512564, 0.87181390744865805, 0.8720613709477919, 0.87230883444692575, 0.87230883444692575, 0.8725562979460596, 0.8725562979460596, 0.87453600593913061, 0.87478346943826446, 0.87478346943826446, 0.87552585993566612, 0.87577332343479997, 0.87602078693393381, 0.87651571393220162, 0.87701064093046943, 0.87750556792873724, 0.87800049492700505, 0.8782479584261389, 0.8792378124226744, 0.8792378124226744, 0.87948527592180825, 0.8797327394209421, 0.88097005691661145, 0.8812175204157453, 0.88146498391487915, 0.88195991091314696, 0.88270230141054862, 0.88270230141054862, 0.88319722840881643, 0.88369215540708423, 0.88369215540708423, 0.88393961890621808, 0.88443454590448589, 0.88517693640188755, 0.88567186340015536, 0.88591932689928921, 0.88616679039842305, 0.8864142538975569, 0.88690918089582471, 0.88690918089582471, 0.88690918089582471, 0.88765157139322637, 0.88839396189062803, 0.88839396189062803, 0.88888888888889583, 0.88913635238802968, 0.89012620638456519, 0.89012620638456519, 0.890621133382833, 0.89111606038110081, 0.89210591437763631, 0.89210591437763631, 0.89235337787677016, 0.89284830487503797, 0.89359069537243963, 0.89383815887157347, 0.89383815887157347, 0.89408562237070732, 0.89507547636724283, 0.89557040336551064, 0.89557040336551064, 0.89581786686464449, 0.89631279386291229, 0.8968077208611801, 0.89730264785944791, 0.89779757485771572, 0.89903489235338507, 0.89977728285078673, 0.90051967334818839, 0.9010146003464562, 0.90126206384559004, 0.90175699084385785, 0.90175699084385785, 0.90225191784212566, 0.90274684484039347, 0.90274684484039347, 0.90274684484039347, 0.90398416233606282, 0.90423162583519667, 0.90447908933433052, 0.90447908933433052, 0.90447908933433052, 0.90522147983173218, 0.90546894333086603, 0.90596387032913384, 0.90670626082653549, 0.9072011878248033, 0.90769611482307111, 0.90769611482307111, 0.90819104182133892, 0.90868596881960673, 0.90893343231874058, 0.90942835931700838, 0.90942835931700838, 0.90942835931700838, 0.91017074981441004, 0.91066567681267785, 0.9109131403118117, 0.91116060381094555, 0.91165553080921335, 0.91215045780748116, 0.91239792130661501, 0.91264538480574886, 0.91338777530315052, 0.91363523880228437, 0.91388270230141821, 0.91437762929968602, 0.91487255629795383, 0.91487255629795383, 0.91536748329622164, 0.9161098737936233, 0.91660480079189111, 0.91734719128929276, 0.91808958178669442, 0.91858450878496223, 0.91957436278149773, 0.91957436278149773, 0.92081168027716709, 0.9213066072754349, 0.9213066072754349, 0.9213066072754349, 0.92155407077456875, 0.92155407077456875, 0.92180153427370259, 0.92180153427370259, 0.92180153427370259, 0.9222964612719704, 0.9222964612719704, 0.92254392477110425, 0.92254392477110425, 0.9227913882702381, 0.92353377876763976, 0.92378124226677361, 0.92402870576590745, 0.92402870576590745, 0.92452363276417526, 0.92526602326157692, 0.92526602326157692, 0.92551348676071077, 0.92551348676071077, 0.92551348676071077, 0.92576095025984462, 0.92600841375897847, 0.92600841375897847, 0.92625587725811231, 0.92724573125464782, 0.92749319475378167, 0.92798812175204948, 0.92823558525118333, 0.92823558525118333, 0.92848304875031717, 0.92897797574858498, 0.92922543924771883, 0.92996782974512049, 0.92996782974512049, 0.9304627567433883, 0.93095768374165611, 0.93120514724078995, 0.9314526107399238, 0.93170007423905765, 0.9319475377381915, 0.93219500123732535, 0.9324424647364592, 0.9324424647364592, 0.93367978223212855, 0.93367978223212855, 0.93417470923039636, 0.93417470923039636, 0.93442217272953021, 0.93442217272953021, 0.93491709972779802, 0.93541202672606583, 0.93565949022519967, 0.93590695372433352, 0.93615441722346737, 0.93664934422173518, 0.93714427122000299, 0.9376391982182708, 0.93788666171740465, 0.93813412521653849, 0.93887651571394015, 0.939123979213074, 0.93937144271220785, 0.9396189062113417, 0.9406087602078772, 0.94110368720614501, 0.94184607770354667, 0.94209354120268052, 0.94234100470181437, 0.94283593170008217, 0.94283593170008217, 0.94283593170008217, 0.94308339519921602, 0.94357832219748383, 0.94382578569661768, 0.94407324919575153, 0.94481563969315319, 0.94506310319228704, 0.94630042068795639, 0.9467953476862242, 0.94729027468449201, 0.94729027468449201, 0.94778520168275981, 0.94877505567929532, 0.94926998267756313, 0.94951744617669698, 0.95001237317496479, 0.95001237317496479, 0.95001237317496479, 0.95025983667409863, 0.95050730017323248, 0.95050730017323248, 0.95100222717150029, 0.95124969067063414, 0.9519920811680358, 0.9519920811680358, 0.95223954466716965, 0.95273447166543745, 0.95322939866370526, 0.95421925266024077, 0.95446671615937462, 0.95496164315764243, 0.95496164315764243, 0.95570403365504408, 0.95570403365504408, 0.95570403365504408, 0.95619896065331189, 0.95694135115071355, 0.9571888146498474, 0.95842613214551675, 0.9586735956446506, 0.95941598614205226, 0.96065330363772161, 0.96065330363772161, 0.96065330363772161, 0.96139569413512327, 0.96238554813165877, 0.96238554813165877, 0.96312793862906043, 0.96362286562732824, 0.96387032912646209, 0.96486018312299759, 0.96560257362039925, 0.9658500371195331, 0.96609750061866695, 0.96659242761693476, 0.96708735461520257, 0.96708735461520257, 0.96708735461520257, 0.96708735461520257, 0.96782974511260422, 0.96782974511260422, 0.96881959910913973, 0.96881959910913973, 0.96881959910913973, 0.96906706260827358, 0.96906706260827358, 0.96956198960654139, 0.96980945310567523, 0.97030438010394304, 0.97030438010394304, 0.97129423410047855, 0.9715416975996124, 0.9725315515961479, 0.97327394209354956, 0.97352140559268341, 0.97376886909181726, 0.97376886909181726, 0.97426379609008507, 0.97426379609008507, 0.97475872308835287, 0.97500618658748672, 0.97550111358575453, 0.97599604058402234, 0.976738431081424, 0.976738431081424, 0.976738431081424, 0.976738431081424, 0.97698589458055785, 0.9782232120762272, 0.9782232120762272, 0.97970799307103051, 0.98020292006929832, 0.98119277406583383, 0.98119277406583383, 0.98119277406583383, 0.98144023756496768, 0.98168770106410153, 0.98218262806236933, 0.98218262806236933, 0.98243009156150318, 0.98317248205890484, 0.98341994555803869, 0.98416233605544035, 0.984904726552842, 0.98564711705024366, 0.98638950754764532, 0.98638950754764532, 0.98663697104677917, 0.98663697104677917, 0.98688443454591301, 0.98713189804504686, 0.98713189804504686, 0.98713189804504686, 0.98737936154418071, 0.98737936154418071, 0.98787428854244852, 0.98861667903985018, 0.98911160603811799, 0.98985399653551964, 0.98985399653551964, 0.99034892353378745, 0.99034892353378745, 0.99034892353378745, 0.99084385053205526, 0.99084385053205526, 0.99109131403118911, 0.99133877753032296, 0.99208116802772461, 0.99208116802772461, 0.99257609502599242, 0.99307102202426023, 0.99356594902252804, 0.99356594902252804, 0.99381341252166189, 0.99381341252166189, 0.99406087602079574, 0.99406087602079574, 0.99406087602079574, 0.99480326651819739, 0.99505073001733124, 0.99505073001733124, 0.99554565701559905, 0.99604058401386686, 0.99628804751300071, 0.99678297451126852, 0.99752536500867017, 0.99802029200693798, 0.99826775550607183, 0.99851521900520568, 0.99950507300174118, 0.99950507300174118, 1.0000000000000089];
we = [0.015710382513661202, 0.02866120218579235, 0.042732240437158467, 0.052267759562841527, 0.059808743169398902, 0.067650273224043711, 0.074453551912568305, 0.080628415300546444, 0.086530054644808743, 0.092568306010928969, 0.097704918032786886, 0.10330601092896174, 0.10822404371584698, 0.11352459016393442, 0.11808743169398907, 0.12284153005464481, 0.12663934426229509, 0.13095628415300548, 0.13524590163934427, 0.13937158469945357, 0.14333333333333334, 0.14740437158469946, 0.15092896174863388, 0.1548360655737705, 0.15863387978142077, 0.16210382513661203, 0.16565573770491804, 0.16893442622950819, 0.17243169398907104, 0.17644808743169399, 0.17967213114754099, 0.18281420765027323, 0.18592896174863388, 0.18953551912568306, 0.1926775956284153, 0.19538251366120218, 0.19920765027322404, 0.20248633879781419, 0.20494535519125681, 0.20795081967213114, 0.21073770491803279, 0.21366120218579235, 0.216448087431694, 0.21997267759562841, 0.22292349726775956, 0.2259016393442623, 0.22846994535519127, 0.23144808743169401, 0.23412568306010931, 0.23691256830601096, 0.23959016393442625, 0.24142076502732243, 0.24379781420765029, 0.24691256830601094, 0.24920765027322406, 0.25213114754098365, 0.25453551912568312, 0.25683060109289624, 0.25893442622950824, 0.26106557377049183, 0.26316939890710384, 0.26527322404371584, 0.26724043715846996, 0.26945355191256831, 0.27142076502732243, 0.27357923497267761, 0.27549180327868855, 0.27781420765027326, 0.27961748633879785, 0.28161202185792356, 0.28346994535519132, 0.28581967213114762, 0.28808743169398915, 0.28945355191256839, 0.29139344262295092, 0.29314207650273233, 0.29502732240437168, 0.29734972677595639, 0.29918032786885257, 0.30109289617486351, 0.30295081967213128, 0.30478142076502746, 0.30658469945355205, 0.3084699453551914, 0.31043715846994552, 0.31240437158469964, 0.31398907103825152, 0.31573770491803294, 0.31751366120218594, 0.31907103825136629, 0.32092896174863406, 0.32254098360655753, 0.32453551912568324, 0.32663934426229524, 0.328169398907104, 0.32986338797814224, 0.33169398907103842, 0.3335245901639346, 0.33513661202185807, 0.33693989071038266, 0.33909836065573784, 0.34092896174863402, 0.3421857923497269, 0.34379781420765038, 0.34532786885245914, 0.34718579234972691, 0.34844262295081979, 0.35019125683060121, 0.35158469945355203, 0.35341530054644821, 0.3552185792349728, 0.35683060109289627, 0.35803278688524598, 0.3594262295081968, 0.36071038251366128, 0.3617759562841531, 0.36330601092896186, 0.36483606557377063, 0.36595628415300563, 0.36743169398907122, 0.36896174863387998, 0.37032786885245922, 0.37161202185792369, 0.37300546448087452, 0.37439890710382534, 0.37601092896174881, 0.37770491803278705, 0.37928961748633894, 0.38057377049180341, 0.38174863387978153, 0.38297814207650283, 0.38437158469945365, 0.38598360655737712, 0.38710382513661212, 0.38814207650273236, 0.38948087431694001, 0.39084699453551924, 0.39199453551912578, 0.39319672131147548, 0.39439890710382519, 0.39595628415300554, 0.39718579234972684, 0.39811475409836072, 0.39948087431693996, 0.40079234972677602, 0.4022950819672132, 0.40366120218579243, 0.40502732240437167, 0.40625683060109297, 0.4076229508196722, 0.40896174863387985, 0.41040983606557385, 0.41161202185792356, 0.41289617486338803, 0.41401639344262303, 0.41532786885245909, 0.4165300546448088, 0.41770491803278692, 0.41877049180327874, 0.42000000000000004, 0.42128415300546451, 0.42245901639344263, 0.42371584699453552, 0.42508196721311475, 0.42603825136612022, 0.42729508196721311, 0.42841530054644811, 0.43010928961748635, 0.43120218579234976, 0.43229508196721317, 0.43357923497267764, 0.43478142076502735, 0.43587431693989076, 0.43729508196721317, 0.43871584699453559, 0.44005464480874323, 0.44120218579234977, 0.44237704918032789, 0.44338797814207653, 0.44445355191256836, 0.44571038251366124, 0.44688524590163936, 0.44778688524590166, 0.44893442622950819, 0.4503551912568306, 0.45155737704918031, 0.4524590163934426, 0.45355191256830601, 0.45486338797814208, 0.45587431693989072, 0.45696721311475413, 0.45825136612021861, 0.45934426229508202, 0.46068306010928967, 0.46191256830601096, 0.46259562841530055, 0.46349726775956285, 0.46448087431693991, 0.46557377049180332, 0.46666666666666673, 0.46756830601092902, 0.46879781420765032, 0.46997267759562844, 0.47120218579234974, 0.47221311475409838, 0.47327868852459021, 0.47426229508196727, 0.47532786885245909, 0.47655737704918039, 0.47806010928961756, 0.47931693989071045, 0.48051912568306016, 0.48174863387978145, 0.48265027322404375, 0.48401639344262298, 0.4848633879781421, 0.48612021857923499, 0.48740437158469946, 0.48849726775956287, 0.48950819672131152, 0.4902185792349727, 0.49139344262295082, 0.49234972677595629, 0.49333333333333335, 0.49469945355191258, 0.49562841530054647, 0.49658469945355194, 0.49754098360655741, 0.49841530054644811, 0.49969945355191259, 0.50073770491803282, 0.50177595628415306, 0.50327868852459023, 0.50420765027322412, 0.50546448087431706, 0.50655737704918047, 0.50770491803278706, 0.50857923497267776, 0.50931693989071058, 0.51010928961748658, 0.51117486338797835, 0.51204918032786906, 0.51289617486338823, 0.51415300546448117, 0.51480874316939917, 0.51592896174863412, 0.51707650273224071, 0.51795081967213141, 0.51885245901639376, 0.51972677595628447, 0.52087431693989106, 0.52172131147541023, 0.52275956284153047, 0.52382513661202224, 0.52497267759562882, 0.52584699453551953, 0.52704918032786929, 0.5281420765027327, 0.52909836065573812, 0.52997267759562883, 0.53084699453551953, 0.5319125683060113, 0.53295081967213154, 0.53390710382513695, 0.53491803278688554, 0.53576502732240472, 0.53704918032786919, 0.53786885245901672, 0.53901639344262331, 0.54010928961748672, 0.54142076502732284, 0.54232240437158519, 0.54300546448087483, 0.54398907103825189, 0.54475409836065625, 0.54579234972677648, 0.54672131147541037, 0.54762295081967272, 0.54841530054644871, 0.54942622950819731, 0.55013661202185848, 0.55103825136612083, 0.55204918032786943, 0.55295081967213178, 0.55363387978142142, 0.5543442622950826, 0.55505464480874378, 0.55590163934426295, 0.55639344262295143, 0.55743169398907166, 0.55860655737704978, 0.5595628415300552, 0.56054644808743226, 0.56161202185792403, 0.5624590163934432, 0.5631147540983612, 0.56401639344262355, 0.56472677595628473, 0.56557377049180391, 0.56672131147541049, 0.56786885245901708, 0.56877049180327943, 0.56978142076502802, 0.57081967213114826, 0.57166666666666743, 0.57237704918032861, 0.5735245901639352, 0.57459016393442697, 0.57571038251366191, 0.57661202185792426, 0.57740437158470026, 0.57822404371584779, 0.57904371584699532, 0.57967213114754179, 0.58046448087431779, 0.58142076502732321, 0.58251366120218662, 0.58319672131147626, 0.58439890710382603, 0.58530054644808838, 0.58636612021858014, 0.58683060109289709, 0.58754098360655826, 0.58811475409836156, 0.58885245901639438, 0.58961748633879874, 0.59046448087431791, 0.59120218579235073, 0.59224043715847097, 0.59297814207650379, 0.59371584699453661, 0.59475409836065685, 0.59571038251366226, 0.59691256830601203, 0.59795081967213226, 0.59879781420765144, 0.59950819672131261, 0.60013661202185908, 0.60112021857923614, 0.60191256830601214, 0.60286885245901756, 0.60396174863388097, 0.60480874316940014, 0.60590163934426355, 0.60672131147541108, 0.60754098360655862, 0.60827868852459144, 0.60890710382513791, 0.60969945355191391, 0.61030054644808873, 0.61103825136612155, 0.61174863387978273, 0.61232240437158603, 0.61311475409836202, 0.61407103825136744, 0.61475409836065709, 0.6152732240437172, 0.61620218579235109, 0.61710382513661344, 0.61781420765027462, 0.61849726775956426, 0.61915300546448226, 0.61994535519125826, 0.62065573770491944, 0.62169398907103968, 0.62273224043715991, 0.6237431693989085, 0.6245355191256845, 0.62505464480874462, 0.62565573770491945, 0.62647540983606698, 0.62748633879781557, 0.62833333333333474, 0.62928961748634016, 0.63051912568306145, 0.63122950819672263, 0.63183060109289746, 0.63245901639344393, 0.63297814207650405, 0.63385245901639475, 0.63456284153005593, 0.63538251366120346, 0.63603825136612147, 0.63699453551912688, 0.63748633879781536, 0.63844262295082077, 0.63918032786885359, 0.63980874316940006, 0.64071038251366241, 0.64144808743169524, 0.64210382513661324, 0.64281420765027442, 0.64355191256830724, 0.6445355191256843, 0.64568306010929089, 0.64683060109289747, 0.64775956284153136, 0.648442622950821, 0.64926229508196853, 0.65005464480874453, 0.65084699453552053, 0.65163934426229653, 0.65234972677595771, 0.65297814207650418, 0.65368852459016535, 0.65428961748634018, 0.65508196721311618, 0.65584699453552053, 0.65650273224043854, 0.65699453551912701, 0.65767759562841666, 0.65841530054644948, 0.6591530054644823, 0.65989071038251512, 0.6607377049180343, 0.66174863387978289, 0.66245901639344407, 0.66325136612022006, 0.66418032786885395, 0.66491803278688677, 0.66581967213114912, 0.66647540983606712, 0.66710382513661359, 0.66786885245901795, 0.66866120218579395, 0.6694262295081983, 0.6702185792349743, 0.6708743169398923, 0.67185792349726936, 0.67275956284153171, 0.67363387978142242, 0.67439890710382677, 0.67508196721311642, 0.67581967213114924, 0.67661202185792524, 0.67754098360655912, 0.67819672131147712, 0.67887978142076677, 0.67967213114754277, 0.68024590163934606, 0.68095628415300724, 0.68169398907104006, 0.68245901639344442, 0.68325136612022042, 0.68407103825136795, 0.68502732240437336, 0.68573770491803454, 0.68655737704918207, 0.68729508196721489, 0.68797814207650454, 0.68893442622950996, 0.69000000000000172, 0.69079234972677772, 0.69136612021858102, 0.69199453551912748, 0.69275956284153184, 0.69344262295082149, 0.69437158469945537, 0.69513661202185972, 0.69587431693989255, 0.69669398907104008, 0.69726775956284337, 0.69781420765027502, 0.69868852459016573, 0.69964480874317114, 0.70030054644808915, 0.7010655737704935, 0.70158469945355362, 0.7025136612021875, 0.70314207650273397, 0.70371584699453726, 0.70428961748634056, 0.70486338797814385, 0.7055464480874335, 0.70614754098360832, 0.70674863387978315, 0.70734972677595798, 0.70814207650273397, 0.70885245901639515, 0.70983606557377221, 0.71071038251366292, 0.71125683060109457, 0.71193989071038422, 0.71281420765027492, 0.7136612021857941, 0.71415300546448257, 0.7149726775956301, 0.71557377049180493, 0.71636612021858093, 0.71715846994535692, 0.71803278688524763, 0.71887978142076681, 0.71956284153005645, 0.72019125683060292, 0.72076502732240622, 0.72174863387978327, 0.7224863387978161, 0.72306010928961939, 0.72371584699453739, 0.72431693989071222, 0.72527322404371763, 0.72606557377049363, 0.72653005464481057, 0.72710382513661387, 0.72767759562841716, 0.72841530054644998, 0.72907103825136799, 0.72967213114754281, 0.73043715846994717, 0.73098360655737882, 0.73174863387978317, 0.73229508196721482, 0.73281420765027494, 0.73360655737705094, 0.73445355191257011, 0.73540983606557553, 0.736038251366122, 0.73653005464481047, 0.73732240437158647, 0.73852459016393623, 0.73920765027322588, 0.73986338797814388, 0.740382513661204, 0.74112021857923682, 0.74166666666666847, 0.74237704918032965, 0.74319672131147718, 0.74385245901639518, 0.74442622950819848, 0.74500000000000177, 0.74587431693989248, 0.74650273224043895, 0.74718579234972859, 0.74781420765027506, 0.74849726775956471, 0.749071038251368, 0.74959016393442812, 0.75027322404371777, 0.75092896174863577, 0.75180327868852648, 0.75229508196721495, 0.75265027322404554, 0.75322404371584883, 0.75396174863388166, 0.75459016393442813, 0.75524590163934613, 0.75595628415300731, 0.75661202185792531, 0.75710382513661378, 0.75803278688524767, 0.75844262295082143, 0.75887978142076684, 0.75934426229508378, 0.75991803278688708, 0.76068306010929143, 0.76112021857923684, 0.76183060109289802, 0.7625409836065592, 0.76314207650273402, 0.76377049180328049, 0.76426229508196897, 0.76461748633879956, 0.7653005464480892, 0.76590163934426403, 0.7663934426229525, 0.76704918032787051, 0.76778688524590333, 0.76844262295082133, 0.76901639344262462, 0.76948087431694157, 0.76989071038251533, 0.77043715846994698, 0.77106557377049345, 0.77172131147541145, 0.77243169398907263, 0.7728415300546464, 0.77374316939890875, 0.77453551912568475, 0.77505464480874486, 0.77571038251366287, 0.77633879781420934, 0.77693989071038416, 0.77759562841530216, 0.77806010928961911, 0.77882513661202346, 0.77942622950819829, 0.78016393442623111, 0.78076502732240594, 0.78131147540983759, 0.78210382513661358, 0.78308743169399064, 0.78366120218579394, 0.78437158469945512, 0.78516393442623111, 0.78576502732240594, 0.78614754098360817, 0.78647540983606723, 0.78704918032787052, 0.78765027322404535, 0.78816939890710547, 0.78882513661202347, 0.78948087431694147, 0.79010928961748794, 0.79076502732240594, 0.79128415300546606, 0.79185792349726936, 0.79243169398907265, 0.79289617486338959, 0.79346994535519288, 0.79404371584699618, 0.79450819672131312, 0.79505464480874477, 0.79562841530054806, 0.79614754098360818, 0.79669398907103983, 0.79718579234972831, 0.79773224043715996, 0.79838797814207796, 0.79893442622950961, 0.79939890710382655, 0.80024590163934572, 0.80092896174863537, 0.80172131147541137, 0.80226775956284302, 0.80286885245901785, 0.80360655737705067, 0.80428961748634031, 0.80491803278688678, 0.80549180327869008, 0.80592896174863549, 0.80658469945355349, 0.80704918032787043, 0.80759562841530208, 0.8081147540983622, 0.8089071038251382, 0.80950819672131302, 0.80983606557377208, 0.8103551912568322, 0.81112021857923655, 0.81172131147541138, 0.8122404371584715, 0.81297814207650432, 0.81333333333333491, 0.81374316939890867, 0.81439890710382667, 0.81483606557377208, 0.81557377049180491, 0.81628415300546608, 0.8168032786885262, 0.81726775956284314, 0.8175956284153022, 0.81822404371584867, 0.81863387978142244, 0.81912568306011091, 0.8196994535519142, 0.82030054644808903, 0.82084699453552068, 0.82144808743169551, 0.82204918032787033, 0.82248633879781574, 0.82289617486338951, 0.82333333333333492, 0.82382513661202339, 0.8242622950819688, 0.82472677595628574, 0.82543715846994692, 0.82592896174863539, 0.82650273224043869, 0.82704918032787034, 0.82770491803278834, 0.82852459016393587, 0.82901639344262434, 0.82948087431694129, 0.8300000000000014, 0.8305737704918047, 0.8312295081967227, 0.83177595628415435, 0.83248633879781553, 0.83295081967213247, 0.83371584699453682, 0.8342076502732253, 0.83513661202185918, 0.83560109289617612, 0.83598360655737836, 0.83658469945355318, 0.83699453551912695, 0.83756830601093024, 0.83825136612021989, 0.83893442622950953, 0.83948087431694118, 0.8397814207650286, 0.84008196721311601, 0.84076502732240566, 0.84136612021858048, 0.8418852459016406, 0.84245901639344389, 0.84295081967213237, 0.84355191256830719, 0.84404371584699567, 0.84456284153005579, 0.84519125683060226, 0.84581967213114873, 0.8464480874316952, 0.84721311475409955, 0.8479781420765039, 0.84857923497267873, 0.84931693989071155, 0.84991803278688638, 0.8506557377049192, 0.85136612021858038, 0.85183060109289732, 0.85224043715847109, 0.85303278688524709, 0.85360655737705038, 0.85415300546448203, 0.85459016393442744, 0.85530054644808862, 0.85579234972677709, 0.85647540983606674, 0.85713114754098474, 0.85781420765027439, 0.85838797814207768, 0.85896174863388097, 0.85959016393442744, 0.86002732240437285, 0.86049180327868979, 0.86109289617486462, 0.86169398907103945, 0.86210382513661321, 0.86256830601093015, 0.8632513661202198, 0.86368852459016521, 0.86418032786885368, 0.86494535519125804, 0.86562841530054768, 0.86609289617486462, 0.86647540983606686, 0.8669398907103838, 0.86770491803278815, 0.86814207650273356, 0.86874316939890839, 0.86937158469945486, 0.87019125683060239, 0.87079234972677722, 0.87139344262295204, 0.87180327868852581, 0.87232240437158592, 0.87319672131147663, 0.87363387978142204, 0.87415300546448216, 0.87464480874317063, 0.87521857923497393, 0.87573770491803404, 0.87642076502732369, 0.87699453551912698, 0.87773224043715981, 0.87822404371584828, 0.87860655737705051, 0.87904371584699592, 0.87967213114754239, 0.88038251366120357, 0.88122950819672274, 0.88191256830601239, 0.88251366120218722, 0.88308743169399051, 0.88379781420765169, 0.88437158469945498, 0.88483606557377192, 0.88546448087431839, 0.88603825136612169, 0.88666666666666816, 0.88745901639344416, 0.88811475409836216, 0.8887978142076518, 0.8893715846994551, 0.88980874316940051, 0.89027322404371745, 0.89071038251366286, 0.89144808743169568, 0.8919672131147558, 0.89243169398907274, 0.89286885245901815, 0.8931967213114772, 0.89379781420765203, 0.89439890710382686, 0.89475409836065745, 0.89505464480874486, 0.89560109289617651, 0.89612021857923663, 0.89653005464481039, 0.89704918032787051, 0.89743169398907274, 0.89778688524590333, 0.89825136612022027, 0.89877049180328039, 0.89909836065573945, 0.89948087431694168, 0.90019125683060286, 0.90073770491803451, 0.9010928961748651, 0.90166666666666839, 0.90213114754098533, 0.90262295081967381, 0.90306010928961922, 0.90368852459016569, 0.9041256830601111, 0.90464480874317121, 0.90521857923497451, 0.90590163934426415, 0.9063661202185811, 0.90672131147541168, 0.90721311475410016, 0.90762295081967392, 0.90816939890710557, 0.90863387978142252, 0.90918032786885417, 0.90969945355191428, 0.9102185792349744, 0.91043715846994711, 0.91112021857923675, 0.91177595628415475, 0.9124590163934444, 0.91314207650273405, 0.91371584699453734, 0.91431693989071217, 0.91472677595628593, 0.91527322404371758, 0.91571038251366299, 0.91612021857923676, 0.91655737704918216, 0.91713114754098546, 0.91775956284153193, 0.91841530054644993, 0.91885245901639534, 0.91931693989071228, 0.91975409836065769, 0.92040983606557569, 0.92073770491803475, 0.92131147540983804, 0.92177595628415498, 0.92213114754098557, 0.92245901639344463, 0.92314207650273428, 0.92377049180328075, 0.92445355191257039, 0.92486338797814416, 0.92535519125683263, 0.92590163934426428, 0.92625683060109487, 0.9266393442622971, 0.92702185792349934, 0.92737704918032993, 0.92795081967213322, 0.92836065573770699, 0.92885245901639546, 0.92937158469945558, 0.9298907103825157, 0.93046448087431899, 0.93101092896175064, 0.93144808743169605, 0.93215846994535723, 0.93251366120218782, 0.93306010928961947, 0.93349726775956487, 0.9340983606557397, 0.93456284153005664, 0.9348907103825157, 0.93540983606557582, 0.93601092896175064, 0.93644808743169605, 0.93710382513661405, 0.93737704918032994, 0.93781420765027534, 0.93822404371584911, 0.93907103825136828, 0.93953551912568523, 0.93997267759563063, 0.94068306010929181, 0.94098360655737923, 0.94193989071038464, 0.9422677595628437, 0.94281420765027535, 0.94333333333333547, 0.94382513661202394, 0.94434426229508406, 0.94475409836065782, 0.9452459016393463, 0.94571038251366324, 0.94631147540983807, 0.94699453551912771, 0.94754098360655936, 0.94822404371584901, 0.94863387978142277, 0.94915300546448289, 0.9495901639344283, 0.95010928961748842, 0.95057377049180536, 0.95098360655737912, 0.95166666666666877, 0.95218579234972889, 0.95270491803278901, 0.95322404371584912, 0.95360655737705136, 0.95385245901639559, 0.95437158469945571, 0.954945355191259, 0.95540983606557595, 0.95581967213114971, 0.95642076502732454, 0.95696721311475619, 0.9574043715847016, 0.9580601092896196, 0.95877049180328078, 0.95931693989071243, 0.95978142076502937, 0.96027322404371784, 0.96068306010929161, 0.96090163934426431, 0.96142076502732443, 0.96177595628415502, 0.96221311475410043, 0.9628415300546469, 0.96322404371584913, 0.96374316939890925, 0.96437158469945572, 0.96489071038251584, 0.96532786885246125, 0.96601092896175089, 0.96655737704918254, 0.96683060109289842, 0.96715846994535748, 0.96765027322404595, 0.96800546448087654, 0.96863387978142301, 0.9689890710382536, 0.96948087431694208, 0.96991803278688749, 0.9704371584699476, 0.97087431693989301, 0.97131147540983842, 0.97193989071038489, 0.97243169398907336, 0.97297814207650501, 0.97344262295082196, 0.97374316939890937, 0.97415300546448313, 0.97461748633880008, 0.97513661202186019, 0.97549180327869078, 0.97592896174863619, 0.97622950819672361, 0.97661202185792584, 0.97713114754098596, 0.97770491803278925, 0.97819672131147772, 0.97896174863388208, 0.97928961748634114, 0.97964480874317172, 0.98000000000000231, 0.98030054644808973, 0.98087431693989302, 0.98147540983606785, 0.98210382513661432, 0.98265027322404597, 0.98333333333333561, 0.98382513661202409, 0.98437158469945574, 0.98486338797814421, 0.98543715846994751, 0.98603825136612233, 0.98655737704918245, 0.98693989071038468, 0.98732240437158691, 0.98765027322404597, 0.98822404371584927, 0.98896174863388209, 0.98937158469945585, 0.98975409836065809, 0.99032786885246138, 0.9910655737704942, 0.99139344262295326, 0.99196721311475655, 0.9925136612021882, 0.99303278688524832, 0.99366120218579479, 0.99415300546448326, 0.99475409836065809, 0.99530054644808974, 0.99565573770492033, 0.99590163934426457, 0.9962841530054668, 0.99647540983606786, 0.99688524590164163, 0.9975956284153028, 0.99819672131147763, 0.99846994535519351, 0.99898907103825363, 0.99920765027322633, 0.99959016393442857, 1.0000000000000024];

plot(theo, '-', 'LineWidth', line_width, 'Color', [211, 84, 0]/256);
hold all;
grid on;
plot(srw, '-', 'LineWidth', line_width, 'Color', [26, 188, 156]/256);
plot(we, '-', 'LineWidth', line_width, 'Color', [52, 152, 219]/256);
axis([0 1000 0 1]);
legend('Theo', 'SRW', 'WE', 'Location', 'Best');
xlabel('Node Id Ordered by Degree (Descending)');
ylabel('CDF');
print -painters -dpdf -r150 Barabasi2-CDF-Bias-Sorted-Descending-Large.pdf;
